Artifacts of Numerical Integration in Learning Dynamical Systems

In many applications, one needs to learn a dynamical system from its solutions sampled at a finite number of time points. The learning problem is often formulated as an optimization problem over a chosen function class. However, in the optimization procedure, prediction data from generic dynamics requires a numerical integrator to assess the mismatch with the observed data. This paper reveals potentially serious effects of a chosen numerical scheme on the learning outcome. Specifically, the analysis demonstrates that a damped oscillatory system may be incorrectly identified as having "anti-damping" and exhibiting a reversed oscillation direction, even though it adequately fits the given data points. This paper shows that the stability region of the selected integrator will distort the nature of the learned dynamics. Crucially, reducing the step size or raising the order of an explicit integrator does not, in general, remedy this artifact, because higher-order explicit methods have stability regions that extend further into the right half complex plane. Furthermore, it is shown that the implicit midpoint method can preserve either conservative or dissipative properties from discrete data, offering a principled integrator choice even when the only prior knowledge is that the system is autonomous.

==> journal_image/Fe.m <==
% Script: plotComplexFunction_vectorized.m

% Define parameters
h = 1/32;
n = 0:32;                   
x_vals = linspace(-.1,.1,2000); 
y_vals = linspace(-0.1,0.1,2000); 


[X, Y] = meshgrid(x_vals, y_vals);
Z = X + 1j * Y; 
ref = exp(-2j * n * h);
F = zeros(size(Z));


for idx = 1:length(n)
    F = F + abs( ref(idx) - ((1 - 1/2*Z )./(1 + 1/2*Z )).^n(idx) ).^2;
end
F = F / 32;  

%% Plot the result as a 3D surface
figure;
surf(X, Y, log10(F));
xlabel('Re(z)');
ylabel('Im(z)');
zlabel('F(z)');
% title('Objective function', Interpreter='latex');
shading interp;


==> journal_image/Lotka/Lotka_learn_ELU_1e1_copy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.autograd as autograd\n",
    "from torchdiffeq import odeint_adjoint as odeint\n",
    "\n",
    "import importlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import scipy\n",
    "import sys\n",
    "sys.path.append(\"/Users/bingze/Desktop/dynamic_learn\")\n",
    "import dynamic\n",
    "importlib.reload(dynamic)\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "torch.Size([9, 30, 2])"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file0 = scipy.io.loadmat('multi_traj.mat')\n",
    "x0 = torch.tensor(file0['x0'], dtype = torch.float64)\n",
    "data = torch.tensor(file0['sol_data'], dtype = torch.float64)\n",
    "T = torch.tensor(file0['T'][0], dtype = torch.float64)\n",
    "dt = torch.tensor(file0['dt'][0], dtype = torch.float64)\n",
    "tspan = torch.tensor(file0['tspan'][0], dtype = torch.float64)\n",
    "nu = torch.tensor(file0['nu'][0], dtype = torch.float64)\n",
    "sampling_rate = .1\n",
    "jump = int(sampling_rate/dt)\n",
    "####--------------------*********---------------------####\n",
    "####----------------many trajectories--------------####\n",
    "perturb = torch.tensor(file0['perturb'], dtype = torch.float64)\n",
    "per_sol = torch.tensor(file0['per_sol'], dtype = torch.float64)\n",
    "\n",
    "# Apply time mask\n",
    "time_mask = tspan < 3\n",
    "masked_tspan = tspan[time_mask]\n",
    "masked_data = data[time_mask]\n",
    "masked_per_sol = per_sol[:, time_mask, :]\n",
    "\n",
    "# Downsample\n",
    "train_t = masked_tspan[0:-1:jump]\n",
    "train_data_list = []\n",
    "\n",
    "# Add original trajectory\n",
    "train_data_list.append(masked_data[0:-1:jump])\n",
    "\n",
    "# Add each perturbed trajectory\n",
    "for traj in masked_per_sol:\n",
    "    train_data_list.append(traj[0:-1:jump])\n",
    "\n",
    "# Stack all into a tensor: shape [N_traj+1, N_train_time, N_dim]\n",
    "train_data = torch.stack(train_data_list)\n",
    "\n",
    "# Final size\n",
    "train_data.size()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "for td in train_data:\n",
    "    plt.plot(td[:, 0], td[:, 1])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(data[:, 0],data[:, 1])\n",
    "plt.scatter(train_data[0, :, 0],train_data[0, :, 1], marker='x')\n",
    "# plt.savefig('VL2_2_4_nu_5_sample.png', dpi = 600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABRcAAALhCAYAAADFKZPPAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOy9eZxcVZn//7m31l6qq/c1naSzJ4QQEsgGuCCEsMR9BJEgCnwFxp+jOH6V8TuDON8ZxBmduAzoF0RUEHEQRDRGoogQspENCAnZk+4kvS/Va+3398e951ZVurq7Oqmqe865z/v1yuulner0CU/Oved8ns/zPIqmaRoIgiAIgiAIgiAIgiAIgiAmiWr1AgiCIAiCIAiCIAiCIAiCEBMSFwmCIAiCIAiCIAiCIAiCOCdIXCQIgiAIgiAIgiAIgiAI4pwgcZEgCIIgCIIgCIIgCIIgiHOCxEWCIAiCIAiCIAiCIAiCIM4JEhcJgiAIgiAIgiAIgiAIgjgnSFwkCIIgCIIgCIIgCIIgCOKcIHGRIAiCIAiCIAiCIAiCIIhzwmn1ArJNPB7HmTNn4PP5oCiK1cshCIIgCIIgCIIgCIIgCKHQNA0DAwOor6+Hqo7vTZROXDxz5gwaGxutXgZBEARBEARBEARBEARBCE1LSwumTJky7mfyIi4+/PDD+I//+A+0trbiggsuwPr163HFFVeM+fmnnnoK3/72t3H48GH4/X6sWbMG//mf/4mKiooJf5bP5wOg/+VLSkqy9ncgCIIgCIIgCIIgCIIgCDvQ39+PxsZGU2cbj5yLi8888wy++MUv4uGHH8Zll12GH//4x7j22muxf/9+TJ06ddTnN2/ejFtvvRX/9V//hbVr1+L06dO46667cMcdd+D555+f8OexUuiSkhISFwmCIAiCIAiCIAiCIAjiHMmk5WDOB7p897vfxe2334477rgD8+fPx/r169HY2IhHHnkk7ee3bduG6dOn4wtf+AKamppw+eWX43Of+xx27tyZ66USBEEQBEEQBEEQBEEQBDEJciouhsNh7Nq1C6tXr075+urVq7Fly5a037Nq1SqcOnUKGzZsgKZpaG9vx7PPPovrr78+7edDoRD6+/tTfhEEQRAEQRAEQRAEQRAEkXtyKi52dXUhFouhpqYm5es1NTVoa2tL+z2rVq3CU089hRtvvBFutxu1tbUoLS3FD37wg7Sff/DBB+H3+81fNMyFIAiCIAiCIAiCIAiCIPJDzsuigdH12ZqmjVmzvX//fnzhC1/Av/zLv2DXrl3YuHEjjh8/jrvuuivt5++77z4EAgHzV0tLS9bXTxAEQRAEQRAEQRAEQRDEaHI60KWyshIOh2OUS7Gjo2OUm5Hx4IMP4rLLLsNXvvIVAMCiRYtQVFSEK664Av/3//5f1NXVpXze4/HA4/Hk5i9AEARBEARBEARBEARBEMSY5NS56Ha7sXTpUmzatCnl65s2bcKqVavSfs/w8DBUNXVZDocDgO54JAiCIAiCIAiCIAiCIAiCD3JeFn3vvffisccew+OPP44DBw7gS1/6Epqbm80y5/vuuw+33nqr+fm1a9fiueeewyOPPIJjx47h9ddfxxe+8AUsW7YM9fX1uV4uQRAEQRAEQRAEQRAEQRAZktOyaAC48cYb0d3djW9+85tobW3FwoULsWHDBkybNg0A0NraiubmZvPzt912GwYGBvDDH/4QX/7yl1FaWoorr7wSDz30UK6XKh2xuIYdx3vQMRBEtc+LZU3lcKjpe10SBEEQBEEQBEEQBEEQxGRRNMlqjfv7++H3+xEIBFBSUmL1cixj475WPPDifrQGgubX6vxe3L92AdYsrBvnOwmCIAiCIAiCIAiCIAg7Mxl9LS/Toon8snFfK+5+cneKsAgAbYEg7n5yNzbua7VoZQRBEARBEARBEARBEIRMkLgoGbG4hgde3I90dlT2tQde3I9YXCrDKkEQBEEQBEEQBEEQBGEBJC5Kxo7jPaMci8loAFoDQew43pO/RREEQRAEQRAEQRAEQRBSQuKiZHQMjC0snsvnCIIgCIIgCIIgCIIgCGIsSFyUjFAkntHnqn3eHK+EIAiCIAiCIAiCIAiCkB0SFyXjD29PPKxFVYDZNcV5WA1BEARBEARBEARBEAQhMyQuSsTh9gH87VAnFOP/K2N8Lq4B//f3+/O1LIIgCIIgCIIgCIIgCEJSSFyUiJ9vPQkAuHpBDX50yxLU+lNLn+v8XnxtzVwoCvDbvWew62SvFcskCIIgCIIgCIIgCIIgJMFp9QKI7BCNxc2S6FtWTMN75lTh6gW12HG8Bx0DQVT7vFjWVA6HquB41zCe2dmCf/39fjx/zyooylgeR4IgCIIgCIIgCIIgCIIYGxIXJWH78R70DIVRVujCqpkVAACHqmCl8b+T+fLqOXjxrTPY29KHP73TjjULa/O9XIIgCIIgCIIgCIIgCEICqCxaEjYYrsU1C2vhdIwf1uoSLz57WRMA4Id/PQxN03K+PoIgCIIgCIIgCIIgCEI+SFyUhM1HugAAH5hXk9HnP3t5EwrdDuw73Y9XDnbmcmkEQRAEQRAEQRAEQRCEpJC4KAGneodxsnsYDlXB8hnlGX1PeZEbt6yYBgD4/svkXiQIgiAIgiAIgiAIgiAmD4mLErD1aDcAYNEUP3xeV8bfd8cVTXA7Vexp7sPu5r4crY44m1hcw9aj3Xhh72lsPdqNWJyEXYI4X2hfEQRBEARBEARBWAMNdJEAJi6uSjO8ZTyqfV588KJ6PLvrFH76+nEsnVaWi+URSWzc14oHXtyP1kDQ/Fqd34v71y7AmoV1Fq6MIMSF9hVBEARBEARBEIR1kHNRAvae6gMAXDI9s5LoZD5z2XQAwB/3taE1MJLFVRFns3FfK+5+cneKAAIAbYEg7n5yNzbua7VoZQQhLrSvCIIgCIIgCIIgrIWci4LTH4zgWOcQAGBRg3/S339BvR/Lmsqx43gPvvXHd3HlvGpU+7xY1lQOh6pke7m2JRbX8H9+uw/pCjU1AAqAB17cj6sX1NJ/dwuIxTXsON6DjoEgqn1eNJQW4G+HOjAYiuGC+hKsmlkx4RR2Iv/E4hr++QXaV6JwomsIfzvUiZFIDIum+LGiqQIqxYVLjnYO4tVDnQhH41jcWIpLp5dTrDjlcPsAXjvchWg8jiVTy7B0WhkUhWLFIwfbBvDa4U7ENQ1Lp5VjydRSihWn7D/Tjy1H9WGZl0wvx0VT/BQrTtl3OoBtx/QqvhUzKnBBfQnFilPebOnD9uPdUBUFK2dW4IL6yWsXBN+QuCg4+04HAAANpQWoKPac059xcaMfO4734IW9Z/DC3jMAqKQwm8TiGr7w9B50DYbH/IwGoDUQxI7jPVg5yfJ24vxIV1J7NrOqi/HQxxZR6wCOiMc1fPnXe9E5QPuKd6KxOL79p4N47LVjSG6FubChBN/+2EVYUF9i3eKIFCKxOP7tDwfws60nkDzn7aLGUvznxxdhdo3PusURKYSjcXzjxXfwy+3NKV9fOq0M//HxRZhRVWzRyoizCUZi+JcX9uHXO0+lfH1ZUzn+4+OLMK2iyKKVEWczHI7i68/vw/N7Tqd8/bJZFfjWRxehsbzQopURZzMYiuKrv3kLf3grtULlvXOq8K2PXYg6f4FFKyPOZiAYwZd//SZe2t+e8vUPzKvGtz62CFW+c9MwCP4gK47gvH1KFxcvajw35X/jvlb8+NXjo75OJYXZ4983HMAf3s7sv2PHwNgCF5F9xiqpZSybXobSQheOdAzik/9v26gDDGEd//K7ffitkQyZCNpX1qFpGu577m38v1d1YfGyWRW4YVEdfB4n9p3ux8d/tAWvHOywepkE9Fjd++s38cQWXVi8YnYlrl9UhyK3A2+29OEjD2/BliNdVi+TgJ5c+fwvd5vC4nvnVOG6C2vhdanYdbIXH/rv17HzRI/FqyQAPblyz1O78eudp6AowPvnVuHahbXwOFXsON6DD/3363izpc/qZRLQBfv/9fNdeH7PaagKcNX8alxzQQ3cThWvH+nGRx5+3TR1ENYSisbw2SfewB/eaoVTVXD1ghpcvaAGboeKvx3qxIf/+3W829Zv9TIJ6MmVW36yAy/tb4dTVXDNBTW4an41HKqCv7zbgbU/2IxjnYNWL5PIEuRcFJy3jJfchQ2lk/7eWFzDAy/uT/t7VFKYHf68vx0/2TxavB2Lap83h6shkmH//seaKawAaOkdwctffh++9pu38NL+dvzDr/ag0O2A1+UwS6iphUD+eXbXKTy5rRkKMGb8kqF9ZR2/3NGM/9l1CqoCfP+TF+OGRfUAgK7BEL74q73YfKQLn/vFLvzyzuVYOm3yfYOJ7PHT10/gxTfPwKkq+O9PLcE1F9QCADr6g/j/nt6D7cd7cMfPd+KXd67A4sZSaxdrc3786jG8tL8dbqeKH9+yFO+fVw0AaA2M4PO/3INdJ3vxmZ++gaf/1wosPIeWOUT2ePiVo3j53Q54nCp+8ulLcfnsSgBAS88wPv/0HrzZ0odbfrIdz99zGWZVk9vUStb/+RA2H+lCoduBn952KZbP0CseTnYP4e4nd2N/az/W/WQ7fvv3l5Hb1GK+9cd3seN4D3weJ5747DKzsuho5yDufnIXDrUPYt1PduC3f38ZGkrJwWgl//r7/XizpQ9lhS787LPLsGhKKQDgUPsA7n5yF452DuHmR7fjuXtWoZ5iJTzkXBScA616VmZhw+TLynYc7xm3FDS5pJCYPMPhKP7lhX0AgDuvmIE6vxfjSVBlhS4sa6LLdb7I9N//wbYB/OiWpfjQ4npE4xo++8Qb+OSj2/APv9qLTz66DZc/9DI5fPNI71AY//YHPSnyxavmTLivqn0e2lcW0TUYwrf++C4A4GvXzjOFRQCoLPbgp5+5FFfOq0bIcIt09JPD1Cra+4P4zksHAQD/fMMCU1gEgOoSL35++zJcPqsSw+EYPveLnegeDFm1VNtzqncY6/98CADwzQ9eYAqLAFDnL8CTty/HsqZyDISiuOvJXQgMR6xaqu050jGI7//lMADgWx+70BQWAaCxvBBP3bEcS6eVYSAYxe0/ewOBEYqVVRxo7cePXz0GAPjO311kCosAMK2iCL/63Apc2OBH73AEn33iDQyFolYt1fa8daoPT2w5AQD43icXp7QsmllVjP/53CrMq/WhcyCE2594A8FIzKKVErtO9uKp7c1QjAQzExYBYE6ND898biVmVRejrT+Ie57ajVCUYiU6JC4KTDgax8nuYQD6Bp0smZYKUknhufH0jhacCQTRUFqAe6+eg/vXLgCAMYWQcCxOF7Y8Mpl//6qq4Or5+gXubKcctRDILz969Sh6hyOYU1OMe94/c8J9VeJ1QtMy8TcS2eaHLx/BQDCKhQ0luP3yGaN+3+VQ8cObL8a8Wh+6h8L40q/3IhanWFnBf206hKFwDBdPLcW6FdNG/b7H6cCP1i3FzKoitPeH8OX/eZP2lUV856VDCEXjWDGjHDde2jjq9wvcDjx66yWYWl6IU70j+MqzFCur+N5fDiMa13DlvGp8eHHDqN8v9jjx/9YtxZSyApzsHsYDv3vHglUSAPDdTYcQi2tYc0Etrr1wdL/5Eq8Lj336EtSWeHG0cwj/9w/pK7+I3PMffzoITQM+tLgeV86rGfX7/kIXHr/tUlQWe/Bu24CZ5CTyi6ZpeHDDAQDA3y2dgitmV436TGWxB49/+lL4C1zY29KHb288mO9lElmGxEWBOdE9hFhcg8/jRPU5NELNtFSQSgonTzgax6NGBvTzV85CgduBNQvr8MgtS1DrT/3vWVviQWNZAYZCMfzT829bsVxbMpl//7G4hn/bkP5wwq5sD7y4n4SRHNMfjOCX2/QeY//7mnlwOdQx91VVsRtel4ojnUNmhpvIH71DYTzzRgsA4Gtr5o/ZOqDQ7cQPb16CApcDrx/pxi+3n8znMgnoCZTnduvDC/7puvljToUu9jjx359aAo9TxSsHO/HsrlNpP0fkjjN9I/jdm3qv2a9ft2DMiaj+Ahce/tQSuBwKXtrfnnHfZyJ7HOkYxO/f0mP1j6vnjhmrimIPvnfTxVAV4Lk9pylRaQEHWvuxaX87FAX4x2vmjvm5mhIv/uvGxVAU3UDw8rvtY36WyA1vtvThtcNdcKgK/nH12LGqLy3Adz5xEQDgiS0nsPkw9QvONztP9mLnyV54nCruvXrsWE2tKMR3jVg9/vpx7G7uzdcSiRxA4qLAHG7Xm5/Oqike89AyHsuaysctKVSgT42mksLJ89L+NrT1B1Ht8+CjSxLZ6jUL67D5q1fi6TtX4Hs3LcbTd67A61/7AH5y26Vwqgr+fKADf95Ph5V8wP79j0Xyv39qIcAHz+xowUAoitnVxbgyqRQw3b7a9k9X4RtrLwCgOxLO9I1YtWxb8ssdzRiJxLCwoQSXzRp/Uves6mJ8dY1+8Pz2xoPkls8zv9h6EuFYHEumluLS6eO/7+fVluDeq+cA0IeV9QyNPa2dyD4/33oSsbiGlTMqcOGU8XspLmzw4573zQIAfON376CXYpVXfrm9GZqmDwVZUD9+66Kl08pw13tnAgDu/907VHKbZ36+VU9qXbewbsK+lytnVuD2y5oAAP/ywjtUcptnWLL4QxfVTzi5+71zqnDrSt2J/y8v7KOS2zzzxOsnAAAfubhhlAHgbD4wvwYfvbgBmgZ89dm3EI7G87BCIheQuCgwhzsGAACzz7EBtENVJiwpvH/tAhpWcQ78xnB0/N0lU+BxOlJ+z6EqWDmzAh9a3ICVMyvgUBXMqfHh9iv0w8o3XqTDSj5I/vd/NuxfPPv3Ty0ErEfTNNMpddtl00e5q9Ltq09c0ohLppVhOBzDN8cYXkVkn5RYrWrKKPm1buV0LJrix0Aoin/7w4FcL5EwiMcTsfrs5U0Zfc9nL2/CvFofeocj+NYfKVb5IhKL49c7dTfwZy6bntH33PP+mZhdXYyuwTC+Z/T+I3JPMBLDc3v0ffWp5aPbDKTjCx+YjanlhWjvD+GHfz2Sy+URSYyEY3jRcAN/asXUjL7n3tV6v+dTvSP40d+O5nJ5RBIDwQj+aDh7b101PaPv+cdr5qKy2INjXUOTGrBJnB9dgyFsfKcNAPDpDGP1L2sXoKLIjcMdg3iKqliEJS/i4sMPP4ympiZ4vV4sXboUr7322rifD4VC+PrXv45p06bB4/Fg5syZePzxx/OxVKE43KE7F2dXT77fImOskkIA+D/Xz8eahaP7jhDj09EfxKuG/f5jS6Zk/H1fuHK2eVihMs78MGuMvVPr9+KRW5aY//6phYD17G/tx8H2AbgdKm64sH7ibwCgqgr+7SMXQlWAje+0YecJcpbmg70tfTjeNYQClwPXLqyd+Bugi8P//pELoSjAC3vP4K1TfbldJAEA2G64sn1eJ66aP7p3VTpcDhX/9pELAQD/s+sU3m3rz+USCYMtR7vRMxRGRZE7xbk9Hh6nAw98UHdwP7ntJI51DuZyiYTBXw50oG84gnq/F++ZM7rPWDq8Lgf++QY94fnYa8dwomsol0skDP64rxWDoSimlhdiRdP4LntGoduJ/3O9HqtHXjmK01QZkRc2vN2KYCSOmVVFuGgC5zajxOvCP103DwDwg78cIRNAnvjjvjbE4hoWTfFjfl1mQ2dLC934slHqvv7Ph9E3TG57Ecm5uPjMM8/gi1/8Ir7+9a9jz549uOKKK3Dttdeiubl5zO/5xCc+gb/85S/4yU9+goMHD+Lpp5/GvHnzcr1U4TiSVBZ9PpxdUsjKoE/2DJ/3Gu3In97RH6gXTy3FjKrMY1PkcZoP1UdeOUpTA/PA7/bqfcaunFedUlK7+atXpgjrE7UQAKiFQK55Ya/uLPjA/Gr4C10Zf9/cWp859OBbf3yXBhvkgd/u0ffVmoW1KPI4M/6+hQ1+fMQYekCxyg8vGM/A6xbWwetyTPDpBEunleG6C2uhacBD1Cw/LzB31XUX1sHpyPz4vmpWJa6cV41oXMNDGylW+YA5dtYurp9U9c9V86vxnjlViMQ0/JcxEZzILRve1mP10SUNY/abTcd1F9ZieVM5QtE4vv9ncgXnA9Zv9mNLp0yqHdhHLm7ARY2lGInE8N8vkys4H/zeiNUNiyZnUvrEJVMwt8aHwEgE3/8LxUpEci4ufve738Xtt9+OO+64A/Pnz8f69evR2NiIRx55JO3nN27ciL/97W/YsGEDrrrqKkyfPh3Lli3DqlWrcr1UodA0DSe69azmjMqi8/7zkksKP/9+vUfPb/ecpvLcc+DPBzoAANdckJljJ5mPXNyA2dXFCIxE8P9epVKLXMNidf2FdaNKapOhFgLW8+cDei/SGxZl5lpM5h8+MAdel4qdJ3vNmBO5QdM087/xZA+VAPClq+fA7VCx5Wg3XqMG7DklHtfMfbX2osnvq69cMw9OVcFfD3Zi69HubC+PSCISi+NPTLA6h1jdd+08OFQFf3qnnZrl55hQNIa/vntu50BFUfC/jYEiv3vzDA62DWR9fUSCkXAMm490AjjHWK3RjS/P7j5FruAc0x+MYPsxvfrk2klW1SmKgq8a++qXO5rRQuaZnNIxEMQOo1Lo+kme2Z0OFV+/fj4A3W3fNk6/e4JPciouhsNh7Nq1C6tXr075+urVq7Fly5a03/O73/0Ol1xyCb797W+joaEBc+bMwT/+4z9iZCS95TwUCqG/vz/llx3oHAghFI1DVfSJWNnk8lmVaCgtQH8wio372rL6Z8vOUChqXrI+kGHZUjIOVTEn1T2++QS6BkNZXR+RoC0QxP7WfigK8L65E5ctjddCoNrnwdULJi8mE5lxsnsIxzqH4FQVXDGnctLfX+v34rNGA/bvvHQQcZrqnTOOdAzidN8IPE4Vq2ZOPlaN5YVYZzRg/85LB8m9mEPeOdOPrsEwityOc3JdN1UW4ZPL9B5l68lllVP2NPdhIBhFeZEbl0wrm/T3z67x4aMX667gH1DvxZyy7VgPBkNRVPk8WDyldNLfv7DBb7qC/2sT7atcsvlIF4KROBpKCzCvdvItppZOK8MH5lUjFtfwX+RezCmvHupENK5hRlURms7BVLNqViUun1VJruA88OqhLmgasGiKHw3noFFcMbsSy5rKEY7F8cgr5F4UjZyKi11dXYjFYqipSe3jU1NTg7a29KLVsWPHsHnzZuzbtw/PP/881q9fj2effRZ///d/n/bzDz74IPx+v/mrsbEx638PHmk2si71pQVwTaI8JhNUYxACAPzqjbHL14nRvH6kC+FYHFPLCyecODcWqxfU4KIpfoxEYnicmg/njL8e1J0FixtLUVHsyeh7zm4h8PinL4W/wIWOgRA2vN2ay+XaGuYCuWR6GUq8mZdEJ/O598xEsceJd9sG8Jd3yb2YK142/tuunFmBAnfmZbbJ3P2+mfC6VLx5KkDuxRzCnoGXz66E23lu54h73j8TboeK7cd7sOM49TTNFa8e0t1VV8yunFTpZjKfv3IWHIbT9M2WviyujkjmZcMNfNX8mnOO1ZeumgPF6BW873Qgm8sjkviLEaurF9RMqsw2mXtXzwGgty0gp2nueNmoiMi0N3A6vmKYN3675zSau8m9mCvY++o9szPrN3s2iqLgi1fNBgA8vaOF3IuCkZeBLmc/sDVNG/MhHo/HoSgKnnrqKSxbtgzXXXcdvvvd7+KJJ55I61687777EAgEzF8tLS05+TvwRkuv/lBsLCvMyZ//d5dMgaLoGVhqKp05m4/oF+H3z60654OKoij4e6M0/edbT+IvB9rxwt7T2Hq0GzFyXGUNJlhdOXdyDtPkFgJXzq82p3b+91+PkMsqR/z1oH5Qef8kY5WMv9BlOuJ+SLHKGUywOp9YVRZ7cPOyRKyI3JCNWNX5C/DxS/TBZRSr3PHqYSYunttlDQCmVRThQ4v1ErXvk3sxZ2w9plevvGf25J3bjNk1PnzIKH9/5BVqkZMrthiVRu/NcOhOOi6o95uDy35Mk6NzgqZpeM28X537++qixlK8d04V4hrwI2o9lRPicc28C2c6zCodK2dUmO7Fh8m9KBQ5FRcrKyvhcDhGuRQ7OjpGuRkZdXV1aGhogN+fmAI1f/58aJqGU6dOjfq8x+NBSUlJyi870NytC61Ty3MjLtaXFpgZh1/vtIdgmw2Yc2PFjMwmzo3FVfNrUOf3YjAUxe0/24l/+NVefPLRbbj8oZexcR855M6XeFzDG0Y/kMvO4wIAALetmp5wxFE/v6wTjcXNKc/nc7EGgNsvb9IdcS195uGHyB6haAy7m/sA6A6r8+F/vWcG3A4VO8gRlxMGQ1HTvXbFeVwAAODu986EQ1Xw6iFyxOWCnqEw3jbca+cjWAHA/3flbKgK8Jd3O8gRlwO6BkM4ZAxbXH6e58C73jcTALBhXyuOU5I/65zpG0FzzzAcqoJLpk++1UAydxuxeuHNMzjVS464bHO8awidAyG4nSounlp6Xn8WM288u/MUOvrJEZdt9rf2o2dIb7dyPrFKdi/+6o0WahMmEDkVF91uN5YuXYpNmzalfH3Tpk1jDmi57LLLcObMGQwOJhrjHjp0CKqqYsqUKblcrlCwsuipFbkRFwHgJmPC6v/sOoVoLJ6znyMLfcNhvGuURFx6nlODX9rfhtY0NvC2QBB3P7mbBMbz5GjnIHqHI/C6VCys90/8DeNQWujGLSt0l9UPyBGXdQ60DmAoHIPP68Tcc+iJlExlscfsEfdDmhiYdd4+FUA4GkdlsfuceiIlU+v3mo64H7xMLqtss7e5D3ENaCgtOKeeSMk0lhfiw8aUb3IvZp83TvRA04A5NcWoLhnd83cyNFUWmUOxHn3tWDaWRySxzXAtzqv1obzIfV5/1rzaElw5rxqaBvy/VylW2Wb7cT1WC+tL4DvHdiuMRVNKcfmsSsTiGh57jdoZZRuWYFzcWAqv69zarTCWNZXjkmllCMfieIxaT2Ud9gxcMaPivNu2rZxRgYsaSxGOxvHzrSezsTwiD+S8LPree+/FY489hscffxwHDhzAl770JTQ3N+Ouu+4CoJc133rrrebnb775ZlRUVOAzn/kM9u/fj1dffRVf+cpX8NnPfhYFBdkdXCIybNJVY46ciwDwgfk1qChyo3MgZJYlEmPzxgl9AuPMqiJUZtjDLx2xuIYHXtyf9veYbPXAi/upRPo8YFPMLm4sO+deY8nccUUTPE7dEbedXFZZhTlML5lWlpVp3P/rPTPgcijYfryHXFZZZocZq/JzbguRDHPEvXa4Cwda7TGsLV+wfXXpeTp2GPe8X3fu/PlAO01NzTJsuvPSaeeXtGT8r/fMAAD8/q1WnOlLPyyRODeSL9bZ4K736vvqN7vIZZVtth3NTqURg7kXf/VGM7rJZZVV2Ll6+XkaNxjMvfjUtpPoGw5n5c8kdHadNN5XWThbKIqCzxnvq19sPYGRcOy8/0wi9+RcXLzxxhuxfv16fPOb38TixYvx6quvYsOGDZg2TXf6tLa2ork5MTSkuLgYmzZtQl9fHy655BJ86lOfwtq1a/H9738/10sVCuZcbCzLneDqdqr46BLdjfDMG1QaPRE7jCzosqbzO6jsON6T1rXI0AC0BoJUKngevGH8tztfhymjstiDjy3VXVY/oUxoVojFNWw92o0X9p4GoE9lzAZ1/gKsNXpZUayyy04jwZKtfdVYXog1Ri8rilV22XnSEIKnZydWM6uKcdV83WX1+OsUq2yy27isLTnPckDGwgY/Vs2sQCyu4acUq6zCnoErZmRnX106vQxLDZfV46+fyMqfSeiwZNjyLMVq1cwKLJriRzASx8+2nMjKn0no7DDFxewIwe+bW4V5tT4MhWP45Q4aXJotNE0zk2FLpmbnzH7NBbVoLC9A73AEz+4iLUIE8jLQ5Z577sGJEycQCoWwa9cuvOc97zF/74knnsArr7yS8vl58+Zh06ZNGB4eRktLC77zne+QazGJUDSGNiODmUvnIgDcaJRG//VgB9opa5oWJoL82ei3d74iSMdAZv+dM/0cMRrmMl2WpYs1AHz2siYAunOHhiCdHxv3teLyh17GJx/dhjdP6X3Bfvr6iay1A7j9cj1Wf3ibnDvZIh7XzN6Y2XLDAYlY/W7vGXrmZYlILI49Rm/MS7P4DLz9ct1h8OyuU+gdIjdINghH43jLeAYuyVKCBQDuNNwgT+9oQX8wkrU/186MhGM43KG7dhc3ZidWiqKY7sWntp3EYCialT/X7gSGI2Yfy2yJILrLSo/Vk9ubEYyQyyobtPcHcbpvBKqC8+63yFAUBXdcoT8Df77lJCLU+isrnAkE0d4fgkNVsGjK+bWcYjhUBXcYZ4vHNh+nqj0ByIu4SGSX9oBut3c7VVScZ0+XiZhV7cMl08oQi2t4dtfogTp2J1kEYQeVb/3xwHmJINW+zHoqZfo5IpWuwRBO941AUYDFWTqoAMCs6mK8f24VNA3kBjkPNu5rxd1P7h7l3u0eCmet3+gF9X6snKE7d8hhkB2OdQ2hPxiF16ViQV32BqstmVqGJVNLEY7F8ST13MkKh9oHMGz0MZ1dXZy1P3fFjHJcUF+CYCRObpAssb+1H6FoHKWFLsw4zz6mybxvThVmVxdjMBTFryhWWeGdMwHE4hqqfR7U+rN3PvvAvGrMqCzCQCiK39A5PCvsO6ML9lPLC1FamL171DUX1KChtAA9Q2H8bu+ZrP25doYlV2ZX+1DkcWbtz117UR0qiz1o6w/ij/vaJv4GYkKYy35BXQkK3dmL1d9dMgX+AhdOdg9j036KFe+QuCggzLVY5/dmpa/VRDD34q93tiBOGQOTsUSQrsHzE0GWNZXrsR3j9xXosV+WpdJDu/HOGb13W1NlEYqzeFABYGZCf73zFALD5AaZLKzf6HhPmWz1G73jCt0R98sdzRgiN8h5845xWZtfVwLneTbxPhvmiCM3SHZ457T+DFxY74eahT6mDN0Nou+rJ7acQChKsTpf9iSVmGXzvKcoCu403lc/ff0EOXeywF6jh++iKaVZ/XNVVcGnV00HoO8rOoefP2+e6gMAXJgldxXD6VBx60q97dfjrx+nAX9Z4G1jqv3ChuzGyuN0YJ0xjPEnmylW2SBREl2a1T+30O00Y0XDrfiHxEUBaQ3oZXw15zk1MFOuX1SHYo8TJ7uHaViFQS5FEIeq4P61CwBgTIHx/rULsjLcwo7sYweV85wSnY5VMyswr9aHkUgMT79BbpDJks9+o++fa7hBglH8z07q43K+MNE+F/sq2Q3y/J7TWf/z7QZz7SxsyJ7DlHH9hfWoKfGgcyCE37+ZnTYGdobtqwuzfLEGgA9dXI/KYjdaA0G89E571v98u8EcVhdlWbACgI8tnQKfx4njXUP42yEasHi+vJ3DWN106VQUuBx4t20AW40BP8S5w87s2SqzTeZTK6bCbQxj3G20CiHOHZa4zHaCBQA+vWo63A4Vu5v7aBgj55C4KCDtSc7FfFDodpoDEJ4hwQRA7kWQNQvr8MgtS9KW1jz0sQuxZmHdOf25RJK4mIOLtaIoZo+4J8gNMmny2W9UVRV8xojV46+foD4u50ku95XToeIzl00HQA6DbGAKwTkQrNxO1XRZPUaxOm/YlPT5WWw1wPA4Hbh5ue4GeWILtfI4X94y3HCLGkuz/mcXe5z4hFFFRAOTzh8mBF/YUJr1P9tf6MLHjQF/j28+kfU/305ommbGKhfvq8piDz68WL/fPk5D484LTdPM99WC+uy/r6p8HtywSL/7UjsjviFxUUDajJ6LtXlyLgLATcahZsO+Nir3RH5EkDUL67D5q1fi6TtX4Hs3LTZ7Y53uo6EG54Pp2smBwwoAPri43uzjspH6uEyKfPcb/fiSKSgtdKG5Zxgvv9uRlT/TjmiaZoqLF+RoX914aSOKPU4c6RjE5iNdOfkZdiAW17DfEBcvyMEFAABuXjYVXpeKA6395vAsYvJEYnEcbtcHhOQqVp9aPhVOVcEbJ3rNPUxMnoFgBCe6hwEAi3IgggDAp1dOh6IArx3uwpGOgZz8DDvQndR3OxfJMAC4zUiG/eXddpzspgF/50p7fwhdgyGoCrLayzmZzxpJ5j/ua8Wp3uGc/Aw7cKp3BAOhKFwOBTOrstfLORmWuHzxrTPoHAjl5GcQ5w+JiwLS1p/fsmhAt6PPq/UhHI3jhTepLC1fIohDVbByZgU+tLgB/3DVbADAU9ubEY6SI+5cCAxH0NKj759ciSC6G2QqAMquTZZ89xstcDvMnrIUq3PnVO8I+oP6oXJ2TW4OlT5vwg1CsTp3jncNYSQSQ4HLgabK3MSqtNCNj1zcAIAccefD0c5BhGNx+DxOTCkryMnPqCnx4roLyQ1yvhwyROCaEg/KcjRocWpFIa6eXwNA75NJnBsH23Rhdlp5IXxeV05+xsyqYrzPGPD3BO2rc4YlPGZX+1DgduTkZ8yrLcFlsyoQ14Bf0NC4c2a/4VqcXe2D25kbeemixlJcPLUUkZiGp2kQGbeQuCgYsbhmZrL7g5G8lfIpimJewp/e0WL7Uicrhq5cc0Etaku86BoM4Y9ZmJhrR9jLr7G8AP7C3BwqgYQbZOdJcoNMhuR+o2fD9lq2+42uWzENqgJsPkJukHOFDXOZXe2Dx5mbCwAAs1H+X97tQHM3OQzOBRarBfUlOe3byxwGf3qnHWf6RnL2c2SGOUzn15XkdHgfi9ULb55Bz1A4Zz9HZg616++OOTW+nP6cz1ymu6ye232aqojOkYN5itVnjVj9+o0WDAQpVucCi9W8utzG6rZVeqx+9UYLRsI0iOxcyGULj2RuM95XT247SUYbTiFxUSA27mvF5Q+9jMMduri4/s+HcflDL5/zVOLJ8pGLG+B26qVO+4ymrXbFChHE5VDxKXLEnRdMPJpTnduDSk2JF9cabpAntpzA1qPdeGHvaWw92k29/SaA9Rv1eVMnedf6vXjkliVZ7zc6pawQVxlukJ9toaz1ucBcO7m+AMyoKsZ75uhukJ9vPZHTnyUrTASZW5vbWM2rLcGKGeWIxTU8uY321bmQy/5VySyZWooLG/wIR+PkBjlHmBtubo4FqxUzys2hcb+iHujnBHtf5VpcvGJ2JWZWFWEoHMNzu6ni61w40pGfWF05rxpTygoQGIngd1Sdd06wZFiu31fXLqxDlc+DjoEQNr5Drad4hMRFQdi4rxV3P7l71BCRtkAQdz+5Oy8CY2mhG2suqAUAOtQg/yIIANy0bCpcDgW7m/vMaXdE5jBhflaOSjeTYdm1Z3edwicf3YZ/+NVefPLRbXlNCIjKmoV1uMZ41qxZWIun71yBzV+9MmeDjFisfrP7FPrJYTBp2AVgdo5FewC4bZXuXvz1zhYMh6M5/3mykYhVPp6Buhvk6R3NCEbIDTJZDrTqgtX8HIv2iqKkuEGiNIhs0pjOxRyL9oqimMOtntx+kpKV5wCLVa5aeDAURTFdwT/besL2FV/nAovVrBy/rxyqYlZGPLHlJMXqHHjXSLDMz/Ez0O1MGG2eoOFWXELiogDE4hoeeHE/0j3q2NceeHF/Xg4ZrDT6hb1n8MrBDtu7sdYsrMPqBbrr6do8iCBVPg+uZ/2RyLkzaVhLgXyIIB396UsB85kQEJmjnXqsblhUh5UzK3JawrlyZgXm1BRjOBzD/+w8lbOfIyumaJ8Hwep9c6oxraIQ/cEont9DDoPJks9YXTW/Gg2lBegdjuB3e8/k/OfJhikE59i1AwA3XFSHiiI3WgNBvLS/Pec/TzZMR3AeYvWhxQ0oLXShpWcErxykQWSTQdO0vLm3AeCjS6ag2OPEsc4hvH6kO+c/TyZicS1vzkUA+MQljTSI7BwJRmJoMYbh5ON9dfNyMtrwDImLArDjeM8ox2IyGoDWQBA7jvfkfC0rZ1SgstiNwVAUt/30DXJjATjSqU+C++BF9TkXQYBEf6TfvXkG3YM0LWsyHOnMj2snFtfwzd8fSPt7+U4IiIimJQ6V+RBBkh0Gv9h6AnGKS8bE4hqOdeYvVqqq4NaV0wHo7SHIYZA54WgcJ41elfmIldOhmm6Qn1KsJsVgKIq2fv3cNzNHg3eSSR5ERgMoJkfXYAhdg3qvyly74QDA63LgE5cYg8hoAMWkaO8PYSAYhUNV0FRZlPOfV+xx4mNL2HCrEzn/eTJxqncYoWgcbqeKqeWFOf95pYVufHixHisyb0yOE91D0DTA53Wisjg3A62SqfZ5TaMN7Sv+IHFRADoGxhYWz+Vz58NL+9vMQ1QydnVjaZqGI3kqsWAsbizFoil6f6Rndrbk5WfKQN9wGJ0Duhg7M8cXa54SAiLSMaBfAFQFebkAAHpP2RKvEye6h/G3Q515+ZkycLp3xLwANOZoou3Z/N0lU1DoduBQ+yC2HiU3SKac7B5CLK6h2ONEbYk3Lz/zxkvJDXIuHDeSlpXF7pwOH0vmU8unwakq2HG8x+yfRUwMc8JNLS9Eods5waezwy3Lp0FRgFcPdZrJHWJi2ICQ6RWFOR0+lsw6Ixn2l3fb0dJDg8gyhfXGnFlVnHPTBoMlmTfua0PbOGd4IpVjxvtqZlVxToePJXObMTDpxTfPoIuMNlxB4qIAVPsyuwRk+rlzhZVnp8OubqzWQBBD4RicqoJpFfkRQRQl4dx5civ1R8oU5oSr93tR7MntBYCnhICIsFhNqyjK2wWg0O003SCUCc2cI536ZW1GZRGcjvwcKUq8LnyU3CCThu2rmdX5uwCUFrrxkYtZrKg/UqYc69JjNSMPrkVGrd+LNQv1Xrc0NC5zjhoX63z0MWVMrSjElXOrAQC/oIFJGXM4T5Oik5lVXYwrZldC0/Q+mURmmL0x87iv5teVYFmTPojsKYpVxhztSAjB+WJxYykuaixFOBbHr2gQGVeQuCgAy5rKUef3YqyrgAKgzu/FsqbynK6D3FijYf2rplcWwZWnizWg96ErL3LjTCCIPx+gnjuZkBjmkvtDJS8JAVE5nKcm3mdz68rpUBTgb4c6zZ6PxPiwPqa5dgOfzaeNBMufD5AbJFPMZ2AeLwBAwg3yp3facbovfS9aIhXzsladn6Qlgw12+e3e0+gdGl2lQozmRJcuLk7Pk8uecSsbGrfzFIZCNNwqE451JRxW+YQZAp55o4WGW2XIUbPfojVni6d3NCMUpVhlAjsvz6jK9/tKb7vyi20nESGjDTeQuCgADlXB/WsXAMAogZH9//vXLsi5bZzcWKM5YR5U8vtA9bocuMkYrvNz6g2SEUfyeLHmJSEgKkfy2MMvmakVhfjAPMMNQr2sMiKf04eTmV3jw+WzKhHX9Am3xMTks49pMvNqS7ByRgVicY1ilSHMDZdP5yIALJ1WhgvqSxCKxvE/u6jtSiZYJS5eMasSTZVFGAjRcKtMOdltTayunFeNKWUF6KPhVhlz3IhVU56fgasvqEFtiRddg2FseNterb7OFatE++surENlsRvt/SFsokFk3EDioiCsWViHR25Zglp/qtOp1u/FI7csydl04mTIjTWaE8bLL18l0cncsmIaVAXYcrTbLB8gxuakeVDJfWPo8RICjHwkBETleBe7WOd/XzGX1bO7TmGQ3CATYsYqz4dKIBGrX73RgpEwOQwmgpXa5jsZBgC3XTYdgO4GIefOxFjlBFEUxXTu/GLbSVu1uTlXTBEkz+dAVVWwboXu3Pn5VhqYlAknunSX+/SK3J8Dk3EkxeoJGm6VEc3G8LFpeY6Vy6HilhVsuBUlwyZC0zTTZTorz057j9OBTy7TY0WtPPiBxEWBWLOwDpu/eiWevnMFvnfTYjx95wps/uqVeREWAXJjpYO9/PIxyexs6ksLsHqB3h+J3IsTw6akTs3TBWCshIDP68xbQkBUWKzy7S4AgMtnVWJmVREGQ1H8ZtepvP980TjZY81lDUi4QQIjEbywl5w7E9Fs4b66an4NGkrJuZMJ8bhmivb5doIAwNqL6uEvcKGlZwSvHKS2K+MRjcXNtgzT85C4PJuPLU0Mt9p2zD4tic6FUDSGMwG9LYMVz8BPXNIIj1PF/tZ+7DpJw63Goz8YQbfRliHf4iIA3LRsKtwOFW+29GFvS1/ef75IdAyEMBSOwaEqmFqe/3118/KpcKgKth/vwbttNIiMB0hcFAyHqmDlzAp8aHEDVs6syKvziZfybJ5gzsXpFjgXAeBWo9/Ec7tPoz8YsWQNIhCPa2i2QARJTgiwMnZ/gQtXG6IwMZpwNI4zRl+2aRaI9oqimI64n209gTg5d8ZkOBw1J7BbkWBxqApuXUlukEzoGw6jP6g7cRvLrI3VTylW43K6T5/A7nIomJKnCezJFLgduNF4X/2M2kOMy5m+ICIxDW6ninp//mPlL3CZA5MoyTw+LT3D0DSg2ONERZE77z+/rMiNDy2uB0D7aiJYIqyiyA2f15X3n19Z7MENi3QDADnixoe57BvLCuB25l9WqvMX4JoLagBQOyNeIHGRmBRjubFqSjy2c2PF4xpaeg0RxILMGgCsnFGBOTXFGA7H8OxOclmNRcdACKFoHA5VQX1pfi8ALCHwjQ9egNJCF071juAvB6g3yFic6RtBXAO8LhVVPo8la/jokiko9jhxrHMIrx3psmQNIsAE+xKvE6WF+b+sAbobxOtS8W7bALbbaJjYZGFu4GqfBwXu/ExgP5sbL9VjdaC131aD3yYLc8JNKSvM2wT2s7ll+TQoCvDqoU4co+FWY8ISzFPLC6FalFhnw0Je2t9uJuaI0bCS6GkVhVAUa2P1x7db0dFvn/70k+WkRSXRybAk8x/eajWTqMRoTvXoz5x8VYWlg+2r53afRmCEjDZWQ+IiMWmYG+sXty+D2zj4Pn7bMlsJiwDQ1h9E2HAX1Pmt6TOpKIr5UP05uazGhF0AGkoL8jrVOxl9CI/RG4QcBmPCymynllt3ASj2OPF3l0wBQFnr8Uj0RLLuUFla6MZHLqZYTQQTgq28rCXH6gmK1Zi09OqxarTADcyYWlGIK+caw61oCM+YWF29AgBza31YMaMcsbiGX25vtmwdvMNDrBY2+HHJtDJE4xqeoliNCQ+xuqixFIsbSxGOxfGrHRSrsWBni0YLXPaM5U3lmFNTjJFIjNoZcQCJi8Q54VAVXDG7Cstn6P0V3zhhPxcCe/lZ6S4AgI9c3ACf14kT3cP48avH8MLe09h6tJsasSdhVWPos7llxVSoCvD6kW4cpiE8aWk2nSDWHSqBRCb0rwc7zGFARCrsUDnV4n31aaM9BDl3xsa8AFgoWAHAbYYb5E/vtOE0xSotLYYTxMrLGgDcmjTcaoiGW6WF9cbMx6C48WBDeJ7e0YxQlAYmpYMHNxyQ2Fe/3NGMcDRu6Vp4xexnb3Gs2Pvqye0nEYlRrNLBQzIs2Wjzi20nyWhjMSQuEufFcmN4y/bj3RavJP9YOcwlmSKPE5dO1+Pw0MZ38Q+/2otPProNlz/0Mjbua7V0bbxwsidRumQlU8oKcfUCvTcIuRfT09zDx75qqizC++ZWQdOAn1Mfl7Sc5OQZOK+2xHTuPEkuq7QwgXyaxaL93FofVs6oQFwDxWoMeLisAcAVsyrRVFmEgWAUv6WBSWk5yYF7GwCuXlCDOr8X3UNhbHibzn3pMN1wFgxzSWbNBbWo8nnQORDCxnfaLF0Lr/DgXASAay+sRWWxG+39IfyJYpWWFk7O7B+5uAE+jxPHu6idkdWQuEicF0zU2tPcZ+1CLOBEt3VTUpPZuK8VL787eqJjWyCIu5/cTQIj+MlYA4k+Lr/ZRb1B0sFjrH79Rgs5d9LAStitGLxzNsxh8PSOZgQj5Nw5Gx7Kohm3XTYdAMVqLBJlZtbGSlUVrFuhu4J/vuUkDeFJw2mj77bVQrDToeJTy422K1tItE/HCTPBYm2s3M5ErH5O7SHSwss50ON04OZlLFa0r9LRbDrtrTfafNxoZ0T7ylpIXCTOi4UNfigK0BoIomPAXs2Jm5kbzsLMWiyu4YEX96f9PXYNeODF/bYvkU644azNggL6EJ65NT6MRGL4n50tVi+HO3gptQWA986u0p07oSie20POnbNp4ShWV82vQUNpAXqHI/jdm2esXg53MKe91SIIkIhV33AEL5AjbhRmWXS5tWXRAPCxpVNQ4HLgYDsNTDobTdNwynCZNuR5UFw6blo2FW6Hir0tfXizpc/q5XBFLK6htU+/o/Dwvrp52VQ4VQU7T/Zi3+mA1cvhimAkhjZj2I3VjmAA+NSKaXCqCnac6MH+M/1WL4crRsIxdA3qw254eF+xZNjLBzvM8ymRf0hcJM6LIo8Ts6qKAcB2L0gzY21hX6Qdx3vQGhhb1NWgC792n8zJSxYU0HuDMEcc9QZJRdO0hMOKAxFEVRXcupI5d06QcyeJWDxxsba6HAbQnTu3GAfLn1GsUghFY2g1L2vWx8qhKmafzJ++TrFKJvmyxsO+8he48JElDQD0oXFEgsBIBENh3XnLg7hYWezB9Yv0wYrUyiOVjoEgonENTlVBtc+aAYzJVJd4ce2FLFYnrF0MZ7C+yUVuB8oKXRavBqgp8WLNwloANDTubNgZ0Odxwl9gfaxmVBXjPXP0dkbUdsU68iIuPvzww2hqaoLX68XSpUvx2muvZfR9r7/+OpxOJxYvXpzbBRLnxYVT/ACAt07ZTFw0sqD1Fh4qM3WL2s1VmsxgKGqWH0+xuEE+48MX16PE68TJ7mG8cmh0Sbtd6R4KYzgcg6IADZzE6uNLp6DI7cDhjkFsOWq/3rJj0dYfRCSmweVQUOfnI1Y3XdoIj1PFO2f6setkr9XL4YZTvSPQNP2yVlHktno5AIAbL5mKApcD77aRIy4Z3i5rAMwEy5/eaUdrgIbwME4ZCebKYjcK3A6LV6PDYvXiW2fQbYjURMIMUOv3wqEqFq9G5zYjwfLC3jPoHQpbvBp+YIO+6ksLoCi8xGo6AOC3e09TrJJg/YGnlBdyE6tbjSTzr95owUiY2q5YQc7FxWeeeQZf/OIX8fWvfx179uzBFVdcgWuvvRbNzeOPdQ8EArj11lvxgQ98INdLJM6TCxt0cfFtG4mLwUjCXWBlxjrTDCwPmVqraDUOKj6vEz4vH5e1QrcTN17aCAB4gvq4mLCMdVWxBx4nH5c1n9eFjy3V+7g8QVlrExYrni5rZUVufGhxPQDgpxQrExarhjJ+Lmv+Qhc+fLHuiCM3SAIeL2vzakuwvEkfmPT09vHP7naCiSA8uBYZixtLsWiKH+FoHM9Q2xUTHmO1ZGoZLqgvQYhilcKZJHGRF5ZOK8OCOj1Wv6ZYmSQGm/ITq/fPq8aUsgIERiJ4kVrkWELOxcXvfve7uP3223HHHXdg/vz5WL9+PRobG/HII4+M+32f+9zncPPNN2PlypW5XiJxnjBxcd8Z+4iLbUYpcoHLgVILbfvLmspR5/dirCuIAqDO78UyY6q3HeHxUAkA61ZMh6IArx7qxNHOQauXwwVnOHADp+PWldMBAH8+0E59XAzMCwAnrkUGazmwcV+b+Zy2O6zXGC8OUwZzg/zpnTbzOW13zH6LnDi3GWxf/XJHM0JRcoMACeciLy57QG+7wt5XT21rRjQWt3ZBnMDjOVBRFHzaiNUvtp60fW90BqsK421f3ZbUzohipdPSy8cwl2QcSYPIfraV2q5YQU7FxXA4jF27dmH16tUpX1+9ejW2bNky5vf99Kc/xdGjR3H//fdP+DNCoRD6+/tTfhH5ZU6tDwDQ3h+yzfTbRGbNa6m7wKEquH/tAgAYU2C8f+0CbpxFVsB6UvImWE2tKMQH5lUDoMlmDFZyV1/Kl9N2VnUxrphdCU3TD5YEv0LwBfV+LJuuu6ye2k6xApLLzPjaV3NrfVg1swJxTb9cE4khSTwM3knm6gU1qC3xomswjI372qxeDhewUtspHF2sAeCGRXUoK3ThdN8I/vIutV0BErHiSbACgA8urkepEauXKVYAkmLF2dnig4vrUVbowqneEfzlQLvVy+EC1saDl5ZTjE9ckmiRs7u5z+rl2I6ciotdXV2IxWKoqalJ+XpNTQ3a2tIfTg4fPoyvfe1reOqpp+B0Oif8GQ8++CD8fr/5q7GxMStrJzKnxOtCbYl+aTnSMWDxavLDaY5s+2sW1uGRW5ag1j/64vhvH1mINQvrLFgVPzAhuC7Nfx+ruW1VEwDg2V2nMBC0hzA/HolYWb+vzoZlrZ+hPi4A+BWCgSSX1XZyWQFJseJ4X/3qjWbaV0gkw3i7WLscKj61fCoAKmNnnO7jZ1J0Ml6XAzct02NFw0J0znDoXAT0WLEWObSvdM5wmgzTY2U8A2lfAUhU8fFwF04muUUOPQPzT14Gupzt7NI0La3bKxaL4eabb8YDDzyAOXPmZPRn33fffQgEAuavlhbqhWAFs2v0idGH2+1R3slcO7wcVNYsrMPmr16Jp+9cge/dtBjz63Q3KVunneFJCD6by2ZVYFZ1MYbCMfxm1ymrl2M5Zzg9qADA++ZWY2p5IQIjEfx272mrl2M5PAvBqy/QXVbdQ2H8/s1Wq5djOUywquNwX31gfg2mlBWgbziCF2hfmUIwj8mwm5ZNhcuhYHdzn616bI8Fj6W2jE8tnwpVAV4/0m2bpP948HwOvGX5NCgKsPlIF8UKwBmOk2G3rKB9lYx5tuAwVqw9xIa3W2091NQKciouVlZWwuFwjHIpdnR0jHIzAsDAwAB27tyJz3/+83A6nXA6nfjmN7+JN998E06nEy+//PKo7/F4PCgpKUn5ReSf2dW6mHXINuIifwcVh6pg5cwKfGhxA75w5WwAwNM7mhGM2NsN0sqZEJyM3nNH7w3y860nEbd5H5dEHz/+LtYOVTEncf5sC/VxSZRF8xcrl0PFLSsSDgOKlRj76gnaV6YTJF0lgtVU+Ty47kK9EoLcIPyW2gJ6qfZV8/V71s9t3nJA0zSuY9VYXogPzNNjZff2EPG4ljizcxir5H31M5sPYwxH4+g0BpvWcXgOXNjgx5KppYjENPxqBxnP8klOxUW3242lS5di06ZNKV/ftGkTVq1aNerzJSUlePvtt7F3717z11133YW5c+di7969WL58eS6XS5wHc5hz0SaZHDOzxqFgBej9ker8unNnw9v2du6c4dgJAgAfXTIFPo8Tx7qG8NqRLquXYynm4AlO99XfXdKIApcD77YNYNuxHquXYymtnD8DP7lsKtxOFW+dCmBPS5/Vy7EMTdNMIZjXfXXjJVPNfbW7udfq5VhGLK6hfcC4rHHoBAESbpDfvXkGvUNhaxdjIUOhKHqH9VYmPIogQKI9xG9s3nalfySKIaPlAo9uOCDRHsLuLXK6BkMIx+JQFaCmhM8zO4vVb3afQr+NY9UxEISmAW6HivJCt9XLSQt7Bj61/SQiNNwqb+S8LPree+/FY489hscffxwHDhzAl770JTQ3N+Ouu+4CoJc133rrrfpiVBULFy5M+VVdXQ2v14uFCxeiqKgo18slzpHZNbpz0S5l0bw2yGc4qT8SACMLynGpLQAUeZz4+CVTAABPvH7c4tVYRyQWN0sXeN1X/gIXPrqkAYC999VIOGZerHkVQSqKPVi7SO+5Y+dYBUYiGDHc67wmWPyFLlx7YS0A4Nld9i2N7hoMIRbX4FAVVPk8Vi8nLUumlmJhQwlC0Th+vdO+bhB2rvB5nCjxuixeTXpWzazAzKoiDIVjeG63fffVKaM3ZkWRGwVuh8WrSc9lsyowg2Jl3q1qSrxwOfLSuW3SrJxZgdnVxRgOx/DsTvu2M2Iu+xq/ByqnQ0OvXViHymIP2vtD2LSfhvDki5zv3BtvvBHr16/HN7/5TSxevBivvvoqNmzYgGnT9DKY1tZWNDc353oZRI6ZWaULv239QembsmuaxnWpLeOmZVPhdqh481QAe2zqBukeCiMcjUNR+CwzYzA3yN8OdaKj3569Qdr7g4hrgMuhoLKIz4s1kIjVnw+029a5w9zAxR4nSrwTD16zClZuu3Ffm23dIMy1WFHkhtfF58UaAD6+RE+w/P7NM7Zt5cEEq2qfBw5OL2uKopjPwF9sO4mYTVt5tPezizW/5wpFUUznjp3bQyRaePB7Xtdb5EwHQLEC+I/Vrca++sW2k7aNldlvsYTfWLmdKm5eRgOT8k1e0gL33HMPTpw4gVAohF27duE973mP+XtPPPEEXnnllTG/9xvf+Ab27t2b+0US50Vpodu8ZDb3DFu8mtzSN5xwgvAsWFUWe3D9Ir0/0m922zO7xnqNVfs83GZBAaCpsghLppYirgE//OsRvLD3NLYe7bbVxa01qdcYr1lQAJhb68OCuhJE4xr+uK9t4m+QELN83e9NO5yNFxZN8WNGVRFC0Tj+9I49s9bmgBBO3cCMFTMq0FBagIFQFC/Z1GHQxnkLD8YHL6pHaaELp3pH8PK7HVYvxxJMcbGE30QYoLddKfY4caxzCK8f6bZ6OZbAYsXzeR0APrY0EautR+0Zq8SgOL5j9dGLG1DkduB415Bt2660mYPi+I7VzcunwaEq2H68B++29Vu9HFvA722bEI5pFbp78WT3kMUryS3MtVNZ7IbHya8TBAA+tFgvC9y4r81WQhWD975wybCJ6z/fehL/8Ku9+OSj23D5Qy9j4z579MxMDJ3gP1YfvljfV3adGm1eADjfV4qi4MOL9TJ2u04iPsPxNMdkVFUxWw48Z9NkGM+TN5Pxuhz4xCW6G8SusWozxUW+L9bFHqe5r/5nlz3L2EURgos9Tqy9SD9bvPiWPc59Z8Nixbu4WORx4qoF+mCX379pz1ixuzDvon2t34vVRqyet3HLgXxC4iKRNaZWFAKQ37nY0a83XOf9UAkAl82qhL/Aha7BMLYft18m1Cyx4PyytnFfK555Y/QlrS0QxN1P7raFwChCOQxj7UX1UBRgx/EeU2izE+xQ2cB5xhrQXVYA8PqRLnQawzLsBM+Tos/mwxfrIsjmw10IjNivjJ3nSdFnw/bVKwc7pW+Fk452FisBzoEsVi8f6EAoasNYMXHRx3+srjemsf/pnTZEbTiAgg20EuF+dYPR03nD262I29C8YToXBYgVE+3/uK/NtmXs+YTERSJrTDfExZPdkouLA4m+SLzjcqi45gI9Y2PHqdHtLFYcZ6xjcQ0PvLg/7e+xV+ADL+6X3nnaKkgWFNCdRZdOLwcAW5ZGmyIIx712GNMri3DRFD/imn5hsxutgrhMAWBmVTFmVRcjGtfwykH7ldsmnIv8PwMvqC/BlLICjERi+NuhTquXk3faBUoyL5lahmqfBwOhKLbYsNzWjJUA+2r5jHKUFbrQMxTGjuM9Vi8n7zAhuFqAffWeOZXweZ1o6w9i50n79bVPtDLi/2zxvrlV8LpUNPcMY38rlUbnGhIXiawxrVwviz4heVm0SIdKALjOzIS22y5j0ylArHYc7zFf0unQoL/EZT9omo5gAUR7AGaZxV9t2HNMlDIzxuoL9EnE9oyVvq9EcFgBiX31kg17ZIqUYFEUBWuMfWUHZ/3ZiFIWDegtB65hsXrbfgmWdoFi5XKoWL1Aj9UfbGgIYNUFIpwDPU4HrjbfV/bbVyzJXC9ABUuh24n3zqkCAPzRhs/AfEPiIpE1bFMWLZBzEQBWzqxAgcuBzoEQDrQOWL2cvNJhHFR4jhX795Stz4kK+/uJcAEAgA/M1w+V2493224SsbmvBBEXPzC/GgCw+UiX7Uo4RXtfMRHkrwc7bDc1WiTnIgCsWajH6i8HOmxXwtkhyJAQxrVGrP58oN12JZwdZqmtGM9Atq/++m6HrQwBmqYJ5VwEgA/M08+Br9jMvR2Nxc2zhTjPQN1os8mmA+PyCYmLRNaYZoiLp3pHpD5oMieIKC8/j9OBlTMrAACvHrbPCzAW13C8S3fRdg2GuS0rrs6wD1CmnxMV0QSrpsoizKgsQiSmYfPhLquXk1cSor0Y/ybn1vjQUFqAUDSOrcdsGitB9tWFDX7UlHgwHI7hjRNyu7WTice1pGEG/JeZAcDFU8vgL3BhIBTFm6f6rF5O3ojHNeEEq0ubylHkdqB7KGyrssBQNIaeoTAAMXouAsCKGRVwO1WcCQRxtFPuSrBkBkNRDBvJP1GSYZfProRDVXCkYxCneuU21iTTORhCXAOcqoLKIjFi9Z45VVAU4GD7gJkcInIDiYtE1qjxeeFyKIjFNbMpr4yI4IY7G2YH/9tBe4iLG/e14vKHXsZpo9/Yv284wO3k5WVN5ajze6GM8fsKdCfLsqbyfC4rr2iaJpxgBQBXztMdcS/bqNw2FtfQPSjWM1BRFDNWf33XHs9AAAhGYhgIRgEAVYLsK1VVcNmsSgDA60fs0x+uZziMSEyDogBVguwrh6rgciNWr9kowdI1FEI0bsSqWIxYuRwqVszQk8ybj9gnVqzM1u1QUVrosng1mVHgdmCZ0dP5NRsZAphxw+dxosjjtHg1meEvcGHJ1FIA+nAru2CabHweqOpYtxe+KC9y48IGPwB7PQOtgMRFImuoqmJm3GWeoNohUP8WxnsMcXHnyR4MhaIWrya3bNzXiruf3D2qjyGvk5cdqoL71y4AgDEFxvvXLoBDkBf4udA/EkU4qrudRblYA8Bls/WL9TYbTWLvNjLWqgJUCHKxBnSHAQBsO2afWLGLtceposQrxmUNgClYbTlqnwsAi1VFkRsuhzhHc7av7OTeZv2BK4s9cFKsuCZRaeSBoohzhrpitv1E+w6zJFqccwUAvG+unrh81Ual0SxWVQLdgwHYMhlmBeK8FQkhYL2CZBUX43HNvASI9AKcXlGIhtICRGIa9rb0Wb2cnMEmL6crgOZ58vKahXV45JYlo3qXVBW78cgtS7DG6BUiK6x3S4nXCa/LYfFqMueSaWVwqApaekZMl6zsMIdpZbFHKMGbOUEOdwyia1BeZ30yZr9FwS7WzLn49ukA+obDFq8mP3Qm7SuRYJe1PS19tuk9ywYZiDIkicEEqx0nemzTz1SkYS7JXDFbNwRsO9aNiMRtppJJtBoQK1as7dQbJ3ps08+00zhDieLcZrB99drhLlv1M803JC4SWaWhlDkX5exn0DMcNsthRLoEKIqCS6aXAYDUfaxEnry8ZmEdNn/1Sjx95wrMrNInr3/x6jnSC4tAcl84sQ6VPq8LC+tLAADbbeKISxasRKKsyI15tT4A4HL/54KOfvFaDQD65XJmVRE0Ddh2zB6xYuKiSM5tAGgsL8TU8kLE4hp2N/dZvZy8INKk6GRmVhWj2udBOBrHmxInmZNJiIti7at5tT6UFrowHI7hgE16ZIoqBC+s98PrUtE7HMHRzkGrl5MXRH1fLZlWCrdTRddgCCe77dMjM9+QuEhklTpjJH1rQE4XD7usiVa6BOguKwDYdbLX4pXkDtEnLztUBStnVuC6C3VB8Q27iCCCTbRNZrnRx2q7TUQQUQUrAFhu9C21jxAsVm/MZNi+2tMs7/sqGdMJImCslhpni90Sny2S6RBUsFIUxYzVLpvsK1YWLZpgpaoKlkzVY7XzhL1iJVri0u1UcXGjHqsdEps3khFVXPQ4HVhk9F2U+S5sNWKpIwT31JfK3XOx3RRBxDqoAMAlRlngnuY+7sqCs4Usk5eXN7EyC3u8/Dr6BRZBDMHqjZP2OFTKIFjZZl8JLNpf3FgKQH9f2QFRL2sAzIEGu20iWInqXASSheA+axeSJ0Tskc6wnRAs8P3qUnYOtIkhQOT3ld32lRWQuEhklXq/3GXRnYJm1gBgTo0PPo8Tg6Eo3m2Ts8xClsnLFzX6oSjA6b4RW/SHE7UsGgAWGyLIsc4h9Nug55jIghWL1cH2AVv0HDNFewH31cWGa+et03226DlmXtYEarfCYLHa29xni55jXYN6H1ARn4EsVrube23Rc4wJVqK5TAGYzkVyBPMP6+m80yaxYk57EZ+BS2zmtLcCEheJrGI6FyUti2Y9QUR8oDpUBRcZl+u3TwWsXUyOSJ68fDZMcBRh8rLP68KMSr3voqyxSkZkN1xFscfsNbvvtA1iZQhWok0JBPTEQmWxB7G4hv026GPVIbC7YEZlEXxeJ4KROA62DVi9nJwjshNkXq0PhW4HBkJRHO6Qv+cYS/iJ1HebsbChBG6Hip6hsC16jrUL3MbjokY/HKqC1kBQ2mqwZEQd6AIAF07RS21P9Y7YYgiZyO8rJtofbB+whSHACkhcJLIK67nYNxzBcDhq8Wqyj8gvPwC4oEEfPrHvjLwiCJu87HamPt5q/V6hJi8vmlIKAHjLDuKiIdqLeFAB9EsAYJNYCSwEK4qCRcYl4C0bDDQQOVaqqphOUzv0XRS556LToZr7yg6DQrrYZG8BY+VxOsxz4Jun+qxdTB7oEthhVeh2Yk6NPoRM9sSlpmlCmzf8BS5MqygEALxzRu7EpaZpQjvtq3y6IUDTgP2Sx8oqSFwkskqJ1wWfxwlAztJokV9+AHBBvX4BkP3lt2ZhHZoM599d752Bp+9cgc1fvVIYYRGAeVl7+3SftQvJA50D4roLAODChlIA9nCZdgosWAGJffWW5Jc1AOgUuIcVkChj33da7vcVIP6+YmcL2R3BmqaZZdGVxW6LV3NuXFCvi4uyxyoSi6NvWHcmVQgoggD2idVQOIZgRG9/IWKCBdCnRgPA25KfLfqDUYSiYsdqAdtXkt+FrYLERSLryDwxuntIP1SK+kBlB5V3WwekHerCYJe1D1/cgJUzK7gvhT4bUwSxgWCV6Lko5r66iLl2JHeCaJqW6LkoqHvbLvsqGoub7ytR99X8OuN9JWmPYEYoGkNgRBdBqorF3FcL6uwhgvQHowgbPUBFLIsGgAV1+jPwQKvc7QZ6jOefQ1VQWuCyeDXnBttXshsCug2HaaHbgUK30+LVnBsLjSnEsrtM2d3K53XC63JYvJpzwy7vK6sgcZHIOqxkmPXmkgn2AhQ1C9pUUYRCtwMjkRiOd8nbGykai5sHS5EvAIqiC2/sZS4jw+EoBkN6CwVhXTsNiX47Mvdw6R2OIBLTkxIilsMAiQvAsc5BqYe6dA2GoWn6xbq8UEyH1bxavSTwYLvcyTDmhHM7VJQUiHmxZkLwgdZ+qQeFsDNgsUfci/X8On1fye7aYeem8iI3VMGSywy7OKy6zLuVmO8qQO9nCthHXBTVZAMk9tUBEhdzAomLRNZhDxw2pU0muo1LQEWRmC9AVVXMS4DMpWY9RkNlVQHKBL1YF7gdmFau93A53C6vw4AdVApcDhR7xLxY+wtcqPPrSRU7xKq00DWqp6koVBV7UFboQlwDjkg8fII5TCuLxb1YT6soQoHLgWAkjhPdQ1YvJ2ckX9YURcxYzaouhsuhYCAYxale+apWGKKXRAPAvNoSqIou6HRIeE5nMOe2qOd1ICHan+4bQWBY3sRll3m3ElewYmXRJ7qHMSBxktnsDyxoghlIOBcPtw8ibJR4E9lDzNsBwTWsv5NszsVgJIYBw2ElqnMRSGStD0ksgjARuLzILVw5dDKsmfdBiWNlHiqL3cJerAFgdg3bV/IKVt0CT0llKIpi7is7PANFdhc4VAVzDPeizA6DToEHhDDcThWzquWPlciTohkFbofZk1rm0uhugYckMfwFLkwpKwAAvNMqryOuWwLRvqzIbVbfyJy4lMG5OKWsAD6vE+FYHEc75Y2VVZC4SGSdGqO/k2ylnKzM1uVQUOIV02EFALOqigEAhyV++XVLkAUFgLm18osgbF+JLNgDwNwafV8dbJM3VswJUi6wEwRI7Cu5RXtWEij2vlpgJMPelVgEEXnyZjJ26GMlg7gIpJaxy4pZaiv4+4rF6pDMZwtJ9tVs4xxI4iLfKIpii2egVZC4SGQd07koWblFshtOZIcVcxcclfjl1z2U6LUjMswNJ7VgJckFwA5uuEQfU7FjZbpMJd5XPRKUBAJ6CScg91CXxGVN7FjNMS7WRzvlLWHvMl2mosfKBufAQTkSlzOr5N9XZgm76GcL435F4iL/zK7W99UxifeVVZC4SGQdNpmyXbKy6K4hJoII/kA1LgAne4YRiso50CC51FZk5hoXgMPtg9I2yZehLxJgD3Gxe1AO0X6uHUrYJdlX7GIt8wWgc1BPxIruXDRFEIkv1l1DclRFzKjSy6JlLgnslMQNN6uaiYvyx0r0fTWzWv7KMBl6LgKJ95XMQrBVkLhIZB3Wc6JjICiVINItiWBV7fPA53EiFtdwomvY6uXkhJ4hOQ6VTZVFcKoKBkJRnAnI5QRmmI5gwfcVE+27BsOmCCcb3ZJcrJnD6nTfiLSN12XZV0wEae4ZRiQmZ+P1rgHDESy4E4RdrI91DSIu6XTvLgn6YwKpbjiZzunJyHJmn2kDIbhbgmnRQMINJ7NgZT4DBb9fzbSBaG8VeREXH374YTQ1NcHr9WLp0qV47bXXxvzsc889h6uvvhpVVVUoKSnBypUr8ac//SkfyySyBCuLDkbi5gAUGZBFsFIUxXyoyvoCFH2qN8PtVDGtQp8YfUzSF6C5rwQXrArdTjSU6o3Xj3XJ6bKS5bJWWug2n+PHJY2VLPuqtsSLApcD0biG5h5Zk2FyiPaNZQVwORQEI3G09suZDOsyXTtiPwObKougKEBgJGL++5ONRH9MsWPFzuvt/SHpk2Gi36+YuNjSO4yRsJyVYT2S9N5mov2J7iFEJU1cWkXOxcVnnnkGX/ziF/H1r38de/bswRVXXIFrr70Wzc3NaT//6quv4uqrr8aGDRuwa9cuvP/978fatWuxZ8+eXC+VyBIFbgd8xsATmSZGyyJYAYkyC1nFxS5JXDsAzKmOJyQVQWQZEgLIHytZRBAAaKrURXtZxUVZ9pWqKua+krU0mvUILityWbyS88PpUDGtwnBZSX62EF0E8boc5hRiWXv5ySJYlXhdZkWYvM9AOWJVUexBWaELmianI07TNPQMy3G2qPcXwOtSEYlpaOkdsXo5UpFzcfG73/0ubr/9dtxxxx2YP38+1q9fj8bGRjzyyCNpP79+/Xr87//9v3HppZdi9uzZ+Pd//3fMnj0bL774Yq6XSmQRszRaoux1lyTNoQH5e7h0S9IfEwCmG5e145KWsMvihgOA6YZgdaJbzgtAlySDkoDEvjrZTfuKd1hptKzu7d5h3Y0kw/tqpuSxkmVaNADMqJT3HKhpWuIcKEGsZO4PF43F0Tssz/tK5vvVUDiGcFR3+YkeK1VVEs9ACfeVleRUXAyHw9i1axdWr16d8vXVq1djy5YtGf0Z8XgcAwMDKC8vT/v7oVAI/f39Kb8I60lMjJbIuTgkR08QAJhaposgb7b0YevRbsQk64+UyFiLH6vplUwEkVOwklEIlreXqXz7SlaXqUz7aobEQ11icc28WMsg2ss82XY4HMWwUeooes9FQO4BPP0jUURi+rlWhmqjmdX6++qIhIJVz3AYmgYoClBWKH6smHu7WcLEZY9xt/K6VBS6nRav5vwxW4RJuK+sJKfiYldXF2KxGGpqalK+XlNTg7a2toz+jO985zsYGhrCJz7xibS//+CDD8Lv95u/Ghsbz3vdxPnDJkZ3DMjjXJSlLHrjvlb8y+/2AdAnRn/y0W24/KGXsXFfq8Uryx5m+aYEGWvTuSihuKhpWlKsxN5XQLLLVL5YRWJx9BkOKxlEEFZqK+O+Gg5HEYzo7gIZWkOYbrgu+S4AfcbFGgBKC8UuiwaShGAJY9WddLEucjssXs35YzqCJXxfMZe9z+OE1yV+rJoMh5WMgpU5fKzQDYeqWLya82dauW7eOClhj2CWtCyXQAQGEudAWStYrCIvA10UJfVhoWnaqK+l4+mnn8Y3vvENPPPMM6iurk77mfvuuw+BQMD81dLSkpU1E+dHTYnhXJSq56L4JRYb97Xi7id3myXejLZAEHc/uVsKgTEYiWHQGCQkhWBllNq29AxL13S4P5hwF8ggWJluuG75JnAyd5Wq6ANRRCfhMpXvYs0uax6nJCKIcbGWUbRnyRV/gQsuR16O5DmFDSCTcfhO52DCDZzJHYZ3WKxaJIwVm2grwxkQAKaWy7uvZGrhAQBT2TNQQsHKdNnLEqtyeZ+BVpLTk0xlZSUcDscol2JHR8coN+PZPPPMM7j99tvx61//GlddddWYn/N4PCgpKUn5RVgP67nYLklZtKZp6BoS27kYi2t44MX9SCd5sK898OJ+4UukWWNol0OBzyO+bb/eXwC3U2863BqQxwkMJAT7YkncBVPLC6EqwHA4Zl5EZYFdAMpkcRcYF4De4QgCw3JN4OxOelfJIIKwC0DXYBhDRuJIFnoEP1ecDYvVmb6gdMmwHtlEkCTBSrZkmCwDQhhSi4sStfAAEmXRJ3vkS4aZLlNJYiXzvrKSnIqLbrcbS5cuxaZNm1K+vmnTJqxatWrM73v66adx22234Ze//CWuv/76XC6RyBHshd4tyQV7MBQVvontjuM944pTGoDWQBA7jvfkb1E5oFsyd4GqKuYLUDbnTo8kE20ZbqeKBmMCp2x9F2UqXweAIo/TTILJVhrdI9EgAwDwF7rg8+qJolOSTXVk+6pMkmdgVbEHHqeKWFy+ZJgsU1IZ9aUFUBUgFI2jUxIjACNRaSRHrBrL9XNFYES+ZJg5gV2CPqZAoiy6vT+EYCRm8Wqyi6zJsNN9I9Ilw6wk5zUY9957Lx577DE8/vjjOHDgAL70pS+hubkZd911FwC9rPnWW281P//000/j1ltvxXe+8x2sWLECbW1taGtrQyAQyPVSiSySEBfDE3xSDNjfo9DtELaJbab9L0XvkylbiQWQVMIpmQjSJXOsJBOC2ZRUWS7WgLzDkroG5RJBAHnLl7olS7CoqoIpRoJFNjdIHxMXJWgLAQAuh4o6v5yxSpwt5BCsCt1OVBniW0uvbLFihgA59lVpUjJMtn1lJsMkeQZW+xLJsDN9Yt99eSLn4uKNN96I9evX45vf/CYWL16MV199FRs2bMC0adMAAK2trWhubjY//+Mf/xjRaBR///d/j7q6OvPXP/zDP+R6qUQWYWIBs7uLjgyTotkE72x9jle6JRrmwmAXa1ldO7IcKoHkWMl5qJSldAkAGstoX4kCi5VsF+teCWMla6lZz5DuGJOh5yxD1lj1SiYEA/LGqlsycVFRFLPtimyDQrolq2BRVQWNku4rK8mLBeuee+7BPffck/b3nnjiiZT//8orr+R+QUTOYQ+enqEwYnFN+B5dMvSZWNZUjjq/F22BYNq+iwqAWr8Xy5rK8720rCLbQQWA6QSRTbBKLmGXBVYWfapPLsFKRkdwYl/JFivxk2Fnw8oCW3oki5VkZdGAvC7TXtNlKv5Ub8bU8kJsPdYt3b6Srd0AoMdq18le6UQQJtrLMiQEAKaVF2Hf6X7pqiJ6JXPaA/q+OtIxKN2+shLxR9MRXFJe6IaiAHEtkUEUGRmcIA5Vwf1rFwDQhcRk2P+/f+0C8YVgCWJ1NkywOi2bCMIOKhIdKqdI6oaTrXwTSBKCZRPth8RPhp0NcxfI5lyU4WxxNrI6QdhZVirBStLp3n1GX8KyQnmEYFn3FWs3IEupLSDvvpLxHCirI9hKSFwkcoLToZovChn6LvYOs3IYsQ8qaxbW4ZFblqDWn1r6XFPiwSO3LMGahXUWrSx7mC5TiQSrhlJDXJTNDSfhxdqMlWzi4qBcQ0KAhHNRun0locvULIuW7AIg21ArIEkIlixWvRKKIOwZKFusZHUuAkCzZKW2PRLvqzOSnS1kTobJ9gy0EjEnUxBCUFHkRs9Q2LiU+qxeznkhU2ZtzcI6XL2gFtuOdmPd49sR14Bn715lOq5ER6ZYMdjFumswjJFwDAVuh8Uryg49EvQyPRt2qGzrDyIai8PpkCOHJ+OhckqpMSmwdwSapkkxXR6QM1asLPqUpLGSSVyU1Qki2zADQN5YyXgOlDdWhstUonYD9aYhQK4hIVKL9pLtKyuR49ZDcAkTDDoHxR/qkshYy/Hyc6gKLptdab4A2/vleQHKFisAKClwotij54JkclnJ0Mv0bKqKPXA79OlzbRLtKxlFkFq/F6oChKJxc7qoDMgYK5b8GgxFzcuoDMgYK+YE6R2OYDAUtXg12YNVsMgYq7b+IELRmMWryR5mrCQSF+tL9Yqj1sAI4vF0ndPFIx7XpBSCWQWLTM7FUDRmPs9lSlzKGCurIXGRyBmsfE6usmh5HqhAIrt2RqLsWp+EsVIURcrSaBknOqqqYl4CZOq7aMZKokOl26mipoTFSp6stYyCldflQJVPP1PI0ndR0zQpY1XscaLEqyfDWiV5X6WKIPIkLiuK3HA79atge0B8IwAABCMxjER0obRUIjdcTYmeDIvENHQNyRGrgWAUTCcVve1UMuxuFRiRJ8HSawzecagKSrzyxIrdrbqHwghG5EmwWAmJi0TOqGLiogQvQRkza4CcGRsZ+yIBck6M7pOkl+nZMJeVLH0X43ENgREjVgWyxUquidEpF2vJnoGyva+GwjGEY3EAQIVE7m0gKXEZkCNx2R+MJIkg8uwrRVFQb/TgPhOQY1+xM6BTVeDzyNP9y+VQUe0zYiWJIYD1WyxyO+BxytHuB9ATLH7jrCTL+4rd5csK3VAFH/yZTEmBE4VGq6lWSd5XVkPiIpEzmG1aJueiTBlrIFFmIcvLL1kEkS1Wsk2MHgnHEIrqF2vZxEUmgsgiWMl6sQbkG5bEnn+6u0CeizWQ/L6S4wLQY5yNvC5Vmj66jDq/XGcL5jD1eZym008W6vz6M7BVEnGRxaq00C1Nb1aGWRotyb5iQrBs5wogue+iHLGSsZczoCdY2PtKln1lNXK9IQmuYGXRXRL0XOyT9AUoW9NhEkHEIdldUCyRuwBInkIsh8uUOUyL3A7pLtbMZSqLI5jtK3+BS7qLdW1JYliSDDAniGyuRQCoM95XslzWzIoIyS7WAFAnmWjfJ6kZAEjsK1nOgWZVmETl64wGycwbiWEu8sVKNiHYauS6JRBcwQa6iN4oX9M0KaeZAck9F+V4oPbaQgSRI1bJvTFlE0EaJCu1ldldIJsjmPVFks0NDMjntJex3yIjUWorh2DF9pWMgpVs7QZkFoLZvpKlfDOxrySMlWT7KuFclC8ZVm+6t+XYV1Yj1+2b4IpKSXouDoSiiBp2ONlegOahUpJyGDuIILIcVBJuYPkua+xQKctBRdbemECifFOWWAVG5Ow5CySXb8oRq0T5pnz7KvEMlON91SOxYCXbvuodkm/wDkM2wUrWHumAfAMze2U+B0qWuLQaEheJnFFZLEfPxT4js+Z1qfC65OyL1DccwZAEE81kLrGoNabadgyEEGO13wIjax9TIBGrtkAQmiZ+rPpsIFjJUmprXgAkG7wDJC4AbZKIIOaQJIn3VassF2vmMpUxVpJdrNkzUEZHMNtX0jiCJZzAzpCt1LbfeF/5JTxbyDaAzGpIXCRyBuu5OByOYTgsrnAlc2bN53WZTf9lcBjIXGJR5fPAoSqIxTU5+piOyOsyrTVE+5FIDP0j4j77GDKX2tYmJViCxpRlkZHZvc2SYW39QSkSLP1B/dngL5Cr5yyQVMIeGJEiwdI7LK8QLFtJYPJAF9lokK6Xqbz7Sraei1KLi3659pXVkLhI5IwitwNel/5PTGT3osyXNUCuoS4yx8qhKqgyBHsZnDt9EjusvC6HKcTJ4IiTuYS9xOtEgeFIl2FfBSR2BFf7vGaCpXNA/ASLzJc1JtoHI3HzWS8ypnNRwqoIJgQHRuSqYJHZZdo5GEI4Grd4NeePGSsJXabsbtUWkCMZFpD4fZXs3pYhGWY1JC4SOUNRFLPxq8hOK5knzwFy9XCRPVa1EvWHM/siSXioBBKl0VI4gofldQQriiJV38VeiYVgh6qgxqefKWToE8zExRKvfLHyOB1maxwZYiVzz0Wf1wWfR54Klh6Je8NVFLnhdqrQNKBdgsSlzH1nq31eOFUF0biGjgHxY9UfNN5XEoqLzLk4FI6ZFQXEuUPiIpFTZOi7KHNZNADUlOiXNRkOKjKX2gIJwUqOWMl7AQASQrAMbrg+iXvDAUCNTPtK4jIzQK59JbMTBEjqDydDVYTEPReBZOeO+LHqk/jMriiKOTFahl5+fRInLh2qgmofu1+Ja7BhyPy+KnA7TFOKDAkWqyFxkcgprO+iyM5FmSdkAckXa3FjxJB5SAggl3PRLLUtkO9QCaT2hxOdRKzk3FcyORdlvqwBQJ1ETnt2WZPRCQIk7yvxYyVzyxVArunevRK7TIHk6d4SxUrSfVVdIk8yjPUPl9FpDyQnw8TfV1ZD4iKRUyqMl3v3kLjORZmzoIBsrh15SyyAhLgoQ6ykF4JLEv12RKdX4insAFBjuuHEP1TKXBYNwHTtyCAEszIzGZ0gQHLLFfFjJfMEYkA2l6nkZwu/HIYATdMS50BJzxas2kiGsmiZnYtAIhkm+r7iARIXiZzCnItil0XL7VyUqdQ2MdVWzguATH38+iR3gtT6jeE7Euwr2UttpXKZSt5uQCbXjuyXNSaCdAi+r+JxLZFkllQEYe1xOgQflBSOxjFoDKWRVQiulqSV0XA4Zg6lkde8IccQxnA0jpFIDIC876tqie7CVkPiIpFTzJ6LQ+IeWGR3LspyUAHkj5UsGWsgqXxT0starV8e56LMk72BhGgveqw0TZP+GShTCbvsZWayCFYDwSjYsFdZ23iwChbRhWD2/FMVifeVj8VK7H3FXPZuh4pCt8Pi1eSGaknaTjGXPQAUe50WriR3JOYPiB0rHiBxkcgpLHMotnNR9oy1/vLrGgwjEotbvJrzQ/5S24RzUdM0i1dz7mialnBYSXpZMwUrwS9ryU4QWQWrWkmci0PhGCIx/bkgq3OxukSOi7UdnCBMBBE9ccku1gUuB9xOOa9N5sVa8PLN3iSXvaoqFq8mN8jSHqcvqSpMUSSNlSRuOOay93mdcEi6r2RJsPCAnG9JghvMsmiBey7KXmpbXuiGy6G/LER2GAQjMfOyJmus2KEyGImbrhcRGQhFEYvLLYKwWPUNRxA0/l2KCDtUKoq8gyfM8s2BkNAJFubacTtVFLjkdIIk3HBBoRMsbF8B8jpBZKmKSAzekTNOAFDtk8Nh1Sv58DEgqdRW8H3FYiVr+TogT0978xkoqRsYkGdf8QCJi0ROMQe6CDwtWvYyM1VVkg6W4j5UWRbUoSookfSy5nU5TDGutV/cnmN9QwkniFdSEaTE6zQFHpHLbdnzz1/gkjZjXVnkgVNVoGlAp8AJlr4k57asTpAqn34BiMQSwwBEhLnhZHaCMJdpfzCKkbC4CZZ+W1ysWQVLCFGBEywsVn5Jk5ZAQgju6A8JnWDpGZJ7+BggT+/tfsn7AwPyJFh4gMRFIqdUGD0Xe4bCQr4Ew9E4hoxDsayltkCSG0TgF2ByxlrWizUgR3842SfaAoCiKFL0h+uVvN8ioCdYaiQoY088A+VMhAGAx+kw38UiT+CUfZgLAPg8iQQLxYpvKorccBgJli6B2xjZwWHFHMHhWNxMKIlIIhkm7/uKJVgGglEMh8WtNrLDM5BVsHQPiV3BwgMkLhI5hdndo3FNyDJOOzSHBhJZaxKs+MfsDydFrOQ9VAJJ+0pkl6lNYiXDvkruYSUzNRI0ybeDG05RFCma5DOXqaxtIQBWwSJ+GXt/0BiSJHGskhMsIvfItMP7yudxmsNqRO4TnNhXclaFAXqLMKeZYBE3VjxA4iKRUzxOB3we/WHUJeDE6L6RxKFS1ubQQNJlTYqSQMlFEAkcViwLKrMbGEhMtm0LyLCv5I5VjQT94WRv4cGolqCPlR2cIIAcsWKJcYoV/yTKN+UVQQBJEiw2EO31BIv4Z3Y7lEWnJljE3Vc8kBdx8eGHH0ZTUxO8Xi+WLl2K1157bdzP/+1vf8PSpUvh9XoxY8YM/OhHP8rHMokckVwaLRp2eKACSQcVgV07dnHDmdNSBRaCe23QawcAqpKGT4iKbfaVT4J9ZQMnCADzAiByf8x+GwwJAeQYaJAotZU8VuxiLfC+skNZNCCXECx7rGRIXNK+IiZDzsXFZ555Bl/84hfx9a9/HXv27MEVV1yBa6+9Fs3NzWk/f/z4cVx33XW44oorsGfPHvzTP/0TvvCFL+A3v/lNrpdK5IhygYe62MVdwJoOU4kF/7CLtcglFgkRhAQr3mHubdn3VZUE+6rPJvtKhssaKzOT/WzBBCuRn4F2cFgBCSFY5N7btomVT/w+6SxW0j8DJRCs7GO0EX9f8UDOxcXvfve7uP3223HHHXdg/vz5WL9+PRobG/HII4+k/fyPfvQjTJ06FevXr8f8+fNxxx134LOf/Sz+8z//M9dLJXJERbG+WbsFdC7aRVys8Ynfb8wuB5WEa0fcWNmlLNqMldCClU1KbX3iu0wTsZJ7X8lwWbPN2YJiJQxSiPY2KWFnPYJFLt8MjNhDCK6VoIQ9YIMp7IAc7QZ4IKfiYjgcxq5du7B69eqUr69evRpbtmxJ+z1bt24d9flrrrkGO3fuRCQyeipWKBRCf39/yi+CLyqLmXNRXHFR9pefWWor8APVLpk1KcqibSJYVUkgWPUO2cO5yPaVyKW2dnGZVsvghrNNmZkMgpVdYiX+xdp+sRJ5XxlDQiRvN1AtQ8/FoD32lQz9MXkgp+JiV1cXYrEYampqUr5eU1ODtra2tN/T1taW9vPRaBRdXV2jPv/ggw/C7/ebvxobG7P3FyCygshl0YmXn9wPVJYFHQhFMRQSb6o3YB93QXK/sXhcs3g15wYr37RTrESlb0QXgmWPVVWx+IIVE+39BXKL9jIkw+zmBBE5VnaYQAzI4TJNlEXLLVjVSDHZ2x7nwFoJ2g3Y7X4l8r7igbwMdFGU1Cm7mqaN+tpEn0/3dQC47777EAgEzF8tLS1ZWDGRTZg76a3TAWw92o2YQIKIXR6oxR4nitwOAOI+VE0hWPJDZaUhgkTjmikmiIZdDpVMBBkKx4QV7e1SZsYcVj1DYYSjcYtXc24EbOJcNAWrgaB5PhQNuzTIl0GwCthm+I74CRa7VLDIUL5pl8owtq9EdsPZ5xkofjKMB3IqLlZWVsLhcIxyKXZ0dIxyJzJqa2vTft7pdKKiomLU5z0eD0pKSlJ+EfywcV8rfvjyEQDAnuY+fPLRbbj8oZexcV+rxSvLDLuIi4D45bZ2iZXbqZo91USPleyHymKPE4WGaC96rGTfV+WFbjhVPYHZJaDLHrCPEMxcppGYZg6HEg3bJFgMJ8hQOIZBYRMs9hCC2QCynqEwQtGYxas5N+wm2ncOhoQybDDicc18HtglVh39IWGTYXY5W5i9TAVuZcQDORUX3W43li5dik2bNqV8fdOmTVi1alXa71m5cuWoz7/00ku45JJL4HLJ/Y9aNjbua8XdT+42+0Ax2gJB3P3kbiEERruUWACJ/nCilnDaRQQBxJ9CbJeDCpA83VvMw4pdpm+qqmK6gkV8BmqalhBBJI+V26ma7VZEdcTZJcFS5HGi2KOfn0SPlezvq7JCF1wOPcEi4jMwGotjKKyLorLvq8piNxQFiMU1dA+JF6uBUBRMZ5P9fsXuVqFoHAMCJljicc0250A23LRvOIJgRMwECw/kvCz63nvvxWOPPYbHH38cBw4cwJe+9CU0NzfjrrvuAqCXNd96663m5++66y6cPHkS9957Lw4cOIDHH38cP/nJT/CP//iPuV4qkUVicQ0PvLgf6XI07GsPvLif+4ybXQ6VgPjiol0aDgOJEk4RY2UnEQQQWwiOxTUMBG0kBAtcFhiKxhGO6eXcsjfIB8TvjZRIsNggVgIPdQlGYggZbRJkf18pimK+r0Qst2W9MQH5n4FOh2omw9oDAsbKOAN6XSo8TofFq8ktXpcDPuPfo4jltoPhJCFY8vtVSYETHqcujYkYK17Iubh44403Yv369fjmN7+JxYsX49VXX8WGDRswbdo0AEBrayuam5vNzzc1NWHDhg145ZVXsHjxYvzrv/4rvv/97+NjH/tYrpdKZJEdx3vQGhj7IKkBaA0EseN4T/4WdQ7YpX8LIPYEznhcs1WsRJ5CnCyC2CJWAgtWgymXNfljVS3wvmKJMFWB6RSTGZHbeNjJCQIk3CAiXtZYckVRAJ8N9lWNwEIwOwMWuR1wOvIyUsBSEj0yxYuVXcrXGSKbNwJG6xGPU4XXJbcQrChKUpJZvH3FC3l5U95zzz2455570v7eE088Mepr733ve7F79+4cr4rIJZluSt43r51egCK//AbDUcTNEgv5Y1Ut8GWN7SmHqphDhGRGBsGqwOWA2yn/Za1K4H2V7AYeb2CeLNQI3G4gpSTQBmcLkQUr9gz0eZxQVRvsK4En29qljylDPwf2C5lgsVNyBdD7BB/rHBL6HGiXfVXj86KlZ0RI9zYvyH9bICyBiR/Z+pxV2MoNVyywCGKjzBqQEKxEFIITzfGdthBB2DOuU8CDip16zgJiu7dtdwEQ2LnInoG2eV+JHCubiSAyPANtFysRzxY26rsNJJ6BQp7Z7fYMJOfieUPiIpETljWVo87vxVjSgQKgzu/FsqbyfC5rUkSSmkPb4QVILz9xEPnlZ9sLgID7ym6CVaKXqXj7yk49ZwGx+/jZbl/RM1AYhBaCR+wxfZjBYiXiZNvE+8oeicsqgYfF2clkA0DovrO8QOIikRMcqoL71y4AgFECI/v/969dAAfHZSb9SVOufTZ4AYr88rPdBUDgISG2K10SWAjut1FbCEDwfWU3J4jAFwD7JcNYrOgZyDsiD0qy3b4S2rlos1gJPIQxIdrLfw8GxD6z8wKJi0TOWLOwDo/csgS1/tTS51q/F4/csgRrFtZZtLLMYJPnij1OWzSHZg/UnuEwIsbADVGwX2YtcajUNL4nrp+NnfqYAmILVvYT7cW9rCUcwfa6AIh5WbPnvhIyVkGbifYCV7DY7hnoE9hpb7NzYKLtlLj7yjbPQJ+4z0BekF8xISxlzcI6bP7qlbhqfjUA4GNLGrD5q1dyLywC9nuglhW64VAVaBrQMxS2ejmTwm6ZNTZ8ZyQSw2AoOsGn+cJuDisWq77hCELRmMWrmRy2c4IYglXXYAjxuFiivd0ua8mClbgJFnu8r6oFHr7TbzPBSuThO3Z7BtaUiOzettc5UORkmN3uwiI/A3mBxEUi5zhUBQvqSgAABW4H16XQyditN5xDVVBR5AYgnnPHbi+/Io/TnLQsWibUbu6CskIXXA79mdc1KJZob7d9VVnsgaIA0biGnmGKFc8w0T4ci6NvODLBp/nCbgkW5oYbCscwJFwyzF6CFXPt9A5HEI4KVsFi05YrIibD7HYOrPKJW2pruySzwNVGvEDiIpEXKgxLuEiOuH6buQuApOzaoFgvQLtdrAExy5dicQ3vtg0AAAaDUcQEOxCfC4qiJEpiBMuE2s0R7HKoKC8UM8FitwuAx+lAWaH+dxVtoIHd3lfFHicKBU+G2SVWycmwzkHRYmW8r2wSK5GTYSTai4PdnoHMudg3HEEwIla1ES+QuEjkhYpi/cImknPHbg9UIKkviGAXa7u5TIHkTKgYsdq4rxWXP/QyNrzdCgB48S39/2/c12rxynJPlaATOO29r8QUrOwUK9NhINj7ym5CMJBcwinWvrJbrBRFSRqWJFisbGYIcDlUs9pIuFjZzGVaWuCCU2UVLIK9r2wmBPsLXHA7dXlMJPMGT5C4SOSFcuMF2C3QQ9WO4qKojWztdlABxOpjtXFfK+5+cjdaA6lrbQsEcfeTu6UXGKsFE4IZdrtYAwlHsHCxspnLFEie6ihWrOx4thAtGcawWwk7kBQrQUV7e8VK8PeVTWKlqoq5r0S7X9ktcaknWMR8X/ECiYtEXqgUuCzaXgcVMR+odnv5AeIIwbG4hgde3I90BdDsaw+8uF/qEmlz+IQAQnAydhRBRJ1sa8dnILlMxUGkZFgydusNB4g7hdiO+4qVcHYKJgQHbOaGA8S/X9nxHCja+4oXSFwk8gJzLvYORxCNidFvwp6uHbEv1rZ6+Qni2tlxvGeUYzEZDUBrIIgdx3vyt6g8I2qDaLuVwwDiHirt6NoRtizalvtKjGTY2ZjnQBvFStQpxAn3tn1ixd5XopZF21O0F2xfBZnL1E6xEvPMzgskLhJ5oazQDcUYEt0ryGRHOwpWrOeiaI287XhZY27gd84EsPVoN7fOv0xdRaK5jyaDKELw2QRsWBIoajmMHZ+Bol7W7Hi2qBH2GWi/WFUL6gg2EyyFdoqVeCJIJBbHcFgflGGnfSW6095OsWLvK9FEe14gcZHICw5VMadwdg/x/xKMxTU0dw8D0F/avAo32Ubcl5+9RJCN+1rx7xv2AwAOtQ/ik49u43Y4Cjv8ZutzIiL6Zc1WGWsBey7G4xoGQvZ6BgIiDwmxoRNEwMuapmkJ0d5G+0rEZFgwEjOn8Nqp72xCtBdnX7E9BeiT5O1ClYDu7ZR9ZatnoHjnQJ4gcZHIG4mhLnz3XWRTbfed6QcA/Pdfj3Ar3GSb5NIlTRNDUE2+ANghY82Go/QMpTqAeR2OsqypHHV+L5Qxfl8BUOf3YllTeT6XlVdELN9MPlTaSbASUQgeCEXBHtd2FKxEuwDY0QkiosNqKBwDyyvbKlYClkWzM6Cq2FOwEipWRnKl2OOE02EfGULEgS4p+8ptn30lagULL9hnVxOWU1HMnIv8iot2n2rLXn7BSNx0wvBOKBpHOGaPjLWIw1EcqoL71y5I+3tMcLx/7QI41LHkR/FhIkjXoDgu6ORDZZGNDpXJk1JFSbCwWHldKjxOh8WryR/JQrAosbK9aC+Qc5GJwG6HCo/TPtclEQe6JA9zURR5zxJnI2Kf9EQLD/ucKwAxBavkfaVKfEY/G9O5KND7iifs87YkLKeiSH+wdnPaz09E4SbbFLgd8BlZX1EOK+zl51AV6TPWog5HWbOwDo/csgRVPnfK12v9XjxyyxKsWVhn0cryQ0WR3nM2rgE9HCdXkrHtodJwgoSi4iRY7Dh5E0jESqRkmF1Fexar/mAUwUjM4tVkRn/SpGhbCVZGrLqHwoiINoDRZs/AGrN8U5wEix2HZQKCOhdtuq9EFIJ5gsRFIm8w5yKvl2tRhZtsI9oLMJCUBZX9AiDycJQ1C+vw2K2XAtAdO0/fuQKbv3ql9MIiADgdKiqMthA8xiYddj1UJidYRCljt2NfOEDMWNlVtC8pcJruPxFjZScqitxwqAo0TXfbi0C/zfpuM9gQxkhME25Ypt32lTkwU6C2U3Zs4QEkRPueobBZaUBkDomLRN5gPRe7OO25KLJwk00qBcvY2OnlJ/pwlEHDXVRT4sHKmRVSl0KfTZVgPcfstK/OpkqwJvnmlFSKFffYVbRXFCWpR6YgsbKpI1hVFVMIEU8Ito8bGADcThVlRq9xcfaVMdDKZvuKGTfCsbj534B37HoOLCt0weXQ7yedgiRYeILERSJvVBTzXRYtunCTLaoFcy7aybUj+nCUfpseVICkfSXIZc28ANjssgaI9wwM2LSHFQDUCDaB066XNUC8oS5s8IQdY1Uj2LAku4r2QFJptChnC5smw7wuh/mOFk4Ittk5UFGUpEGMYsSKJ0hcJPJGZRHfZdGiCzfZokqwaal2uqwlD0c5+9+pCMNR7NobDhBvCrGd9tXZiDbd264lgUBioEG7IBcAe+8rsYa62LV8E0ieQixGrOycuGRndtFiZTfBCkgMCqFkGP8k9pUYseIJEheJvMHKonmdFk1TbXWqBXWC2OUCwIaj1PpTHbQiDEexa8YaQFJJoBj7yq4lgYB4QrBdG+QDyYKVKPvKnk4QIHn4hCixsq8jWLT3ld3OgcmI5gi2c5LZbDcgSKzoHAh0CnIO5AkSF4m8wXtZNJAQbkoLUx+kIgg32UK0gS527N+yZmEdNn/1Stx5xQwAwOLGUiGGo9AFQBwRxM4Za1Ev1raMlaAXazvGSjQniJ1jlWg3IMbFOnEOtJ8QzErYhTmzB1mCxX77qlqwWNn5zM6SYaK8r3jCfk9hwjLYtNT+YBThaBxuJ5/a9pqFdegbjuBrz72NBXUl+OcbFmBZU7n0jkWGqP3G7HYBcKgKVs4sx6OvHUMkFhfi32fCtWOvWAHkhhMJ0YRgW7sLaEiIMNAzUBwS7QYEeQbauSpC0LJoO8Yq4VwUI1Z2vV8B4r2veIJPdYeQEn+ByxRAeO27yGBTbefUFNtwqi2Ji6IgqmvHju4CUd1wtrxYC3aotOukVCC5RzDtK94Rrd+YrXuZCvsMtGGsBGs3QOdAgZ6BNk6wiNbGgydIXCTyhqoqSX0X+d6sLLPms6G7gF3WuofCiMTiFq9mYuwtLiZaDcTimsWrmRh7uwsSBxVNEyBWNi4zE00ItvdUW0OwEsRhZef3lXATiG3sMhV1ArE9YyWWEGxnwUq8ZJh9zxZVgrm3eSKn4mJvby/WrVsHv98Pv9+PdevWoa+vb8zPRyIRfPWrX8WFF16IoqIi1NfX49Zbb8WZM2dyuUwij7DS6O5Bvp2LiZ4g9rtYlxe6Tacm73ECkg8q9otVRbEHqgLENf4Fe8De7gJ2qAxH4+bzhWfsLIKwSakDwSiCkZjFq5kYOzfIZwmWgVAUw2H+95WdL9YswdIzFEY4yn/i0s5nC7avukRJXNq65UqiN5xIiUs7ni1EG5hp56FWovWd5Ymcios333wz9u7di40bN2Ljxo3Yu3cv1q1bN+bnh4eHsXv3bvzzP/8zdu/ejeeeew6HDh3CBz/4wVwuk8gjFcW6uMh7WbSds6CqqqDSiJMImVA7929xqIo5KEkEh4GdY+V1OeAzDmgiHFbsLIKUeJ3wGD2BRdpXdoxVsceJApcDgBixsrMTpKzQBZdDT1x2cjzYj2HnBEtK4lKoWNlPBElJXI5QgoVnRHMu2vnMzipYugbFqOLjiZyJiwcOHMDGjRvx2GOPYeXKlVi5ciUeffRR/P73v8fBgwfTfo/f78emTZvwiU98AnPnzsWKFSvwgx/8ALt27UJzc3OulkrkkfKiRDaUZ9gL2o5l0YBY2TU7ly4BiQbRIsQqYMPJ3smYfayEEEHse6hUFEWoQSF2bjeQGiv+95WdnSCKoiQGGggwfMLOZwuHqqCyWIx9FY9rGLCxIcDrcpjPft7fV8FIzHQt2/EZyM6AgZEIQlG+qyJicQ0DIfsmw8oL3XAaVXy8axa8kTNxcevWrfD7/Vi+fLn5tRUrVsDv92PLli0Z/zmBQACKoqC0tDTt74dCIfT396f8IviFlUXz7lwcsHE5DCDWUJdECbv9Xn6AWNNSTRGk0KaxEmQATzyumUOt7HhZA8SJVSgaQzBiXNbs+gwUaPiEnZ0gAFAlSJP8aCyOobB++bdrrBITo/neV0PhKFjltt2fgbz3h2PPP1UBitz2u1/5C1xwO3TppYvztlPsHgzYc1+pqpJwmnK+r3gjZ+JiW1sbqqurR329uroabW1tGf0ZwWAQX/va13DzzTejpKQk7WcefPBBs6ej3+9HY2Pjea2byC2s3Jb3Xn5MsLKvc1GMjHUsRQSx30EFEMcNZ/eMNSCOEDwQjEIzL2s2jZVPDIcVc9krCuDz2DVWYgyfsLsTBABqBDlbJPfF9dn1fSVIgoW57N1OFV6jRYLdEOVskVwSrRquMDuhKAnBinfRnu2rQrcDLoc95/9WCxIr3pj0v5ZvfOMbUBRl3F87d+4EoG+is9E0Le3XzyYSieCmm25CPB7Hww8/PObn7rvvPgQCAfNXS0vLZP9KRB5hZdG8D59IlFjY81BZJYgTZDDlAmDPy5ooF4DkjHWxbUUQMYRgdgHwulR4nDa9rAkigrALQLHHacvLGiDOdG+7O0GApFhxfllj76sitwNOm16sawRxLtp5QAijRpBzoN1b4wAQxg3XT7FCtSBOe96Y9A3v85//PG666aZxPzN9+nS89dZbaG9vH/V7nZ2dqKmpGff7I5EIPvGJT+D48eN4+eWXx3QtAoDH44HH48ls8YTlsIEu3ZyXRdu5QT6QeKByX2JhXNYKXA64nfa8AIiSsU6eFJ1JgklGRBGC7dxvkSHKodLO/RYZCeeiGM9AeztBxHCZ0jMQqBLsfWVXMwAAVAkjBNu75RSQEO15H+xHz0BxKlh4Y9K7u7KyEpWVlRN+buXKlQgEAtixYweWLVsGANi+fTsCgQBWrVo15vcxYfHw4cP461//ioqKiskukeAY1nOR57LoeFLpkn3LYcRwggTooCJMrOw8gZ0hihBs50EGDFGmOgYoVuI8A8kJIkx/TDtPtGWI5rS3d6zEEIIpGZaIFe/mDRIXxdlXvJGz1On8+fOxZs0a3Hnnndi2bRu2bduGO++8EzfccAPmzp1rfm7evHl4/vnnAQDRaBQf//jHsXPnTjz11FOIxWJoa2tDW1sbwmF+xSgicyqM6XM8D3QZCif1G7PpJaDGcO10cp6tIcEqyV3A+UGFSpfEEazoAiBOxtruA0IAcUR7uqwlzhbcPwNH7D0oDkiOFd/7ip6BSW447s+BdGavEeR91W/zwaZAcqz43le8kdO6jKeeegoXXnghVq9ejdWrV2PRokX4xS9+kfKZgwcPIhAIAABOnTqF3/3udzh16hQWL16Muro689dkJkwT/MLKogdDUQQjMYtXkx7WyNvWzaGTRJA4G8PHIewCYFeHKZCIVedgCJrGcazooGJmQfm/ANC+YkJwJ+eHSiozE8ddQOKiOAkWcgSL41ykWCW54TgXrChW4jkX7ZxgqRak3QBv5PQ0Wl5ejieffHLczyRfhqdPn8715Zg4f3weJ1wOBZGYhu6hMBpKC6xe0ij6qX+LeQGIxjX0DodNxylvUDlMIlbhaBz9I1H4C/n8b8H2lc/D5/ryAYvVQCiKkXAMBW4+kxe0rxIXgO6hMCKxOLc98lgyzN6XNX1f9Q1HEIrGuB1CRAmWxGWtazCEaCzO7bAUilVSBcugnmTmdWCU+Qy0caySheBMB6daAcVKnAFk5DIVJ3HJG3y+1QlpURQFFcbE6B5O+y4O0GUNLodq9sfkObtGLz/A63KYThieyyzoUKknLDzG4CGeHXEkWOn9gR3GZbprkONYkbsApYUuuB387ytyggAVRR6oCqBpfA/2I5cpUFnshqIAsbjGdayoLDohWI1EYhg0esbzCMVKvAFkto7VWckwIjNIXCTyTrkhWnUN8XkJMB1WNnYuAsnlS/y+AAdIsAIgxkAD6o+pJ1dE6A9HpbaAqiqoNNp48FwWSP0x9X0lQrktJcMAh6qgspj/cluKFeBMSjIL8b6ycawK3U74PPr7mmtDAFVFmH38WFUEr5C4KE4yjDdIXCTyDuu7yK1zMUQvPyCpmbcIBxUbHyoBMYRgapCvI0KZBe0rHbNHJs+xMicQ21cIBpJKzTh2g9BlTUeEQSHMvW33WAn1vrJ5rKoESFxSz0WgrNANp1EVwfXZIkhndoealLjk+C7MGyQuEnmHZa27uXUuUkkgkOyG4/egQoKVjgiN1xOClc1FEAGmENO+0hHKEUyxAsB3rEhc1GGx4tlhRSXsOiKI9ux9Zfd9VSNSMszmVRH0vhKHxAAefp+BvEHiIpF3WFl0N6fORSqL1mHuAp4vAOxibfdYVZcI4C6gyxoAMUQQci7qCFXCbvdY+URw2pNoD4i2r2x+thAgcUluOB0RJttSGw+dqhL+BasBEhcBJMrYeT6z8waJi0TeYWXRvPYvGAjRBQAQ7QJg81gJIVjp+8pn91gJJQTb+2JdJURJIL2vADGc9uQE0RFiX1GsACSXsHMcK5rsDYCEYJGoEeDMHqBzIIDE+4pnIZg3SFwk8k6F6Vzk86FKGWudhBWczzgBdLFmVAlQajtA+woAhBg8MUBCMAAxLmsD5N4GIIYIQs9AHdMJwvG+onYDOokSdn7PFiQE6/D+DNQ0jSpYDJh5o5PTfaVpGiXDDEQwb/AGiYtE3qko0jdqD6fOxUSprc0fqOzlx/EDlYRgHXPwBKeCPUCXNYYQPRepPyaARKw6OXXD6Zc1SrAAScMMOBaszMtaob1jlRiUxP++svvFmneXaSQWx1A4BoDccFWcC8FD4Rjimv6/7b6vajg3b4xEYogawbL7vmKiPa/vKx4hcZHIO6wsuovTnosDQWo4DKROdNQ0zeLVpGeABCsAyVlQPg8qALlMGbxPII7HNQxSawgA/Jewh6JxhGNxACQE814WTU6QBLwPdAlGkvaVzWNVw3mSmZ3XAXJv8362YGYAt0OFx2lv+YH3tlPsXeVUFRS6HRavxlp4f1/xiL13N2EJzLnI77Row7nosfehssqY6h2Jaegdjli8mtHE41qiP6bNM2vs5TcQimLEyOLzRDASQzhKIgiQcBd0D4URMS6wPDEQioLlEuiylrhYx+P8JVjYu0pVgCK33WOlX6y7h8KIcrivyAmSgF2suwY53VdG0tKhKiiy+8Wa8yQzE0GKPU44Hfa+0vI+eCK5h5+iKBavxlqqOR+YmZwIs3usko02RGbY+0lMWAJzLgYjcQyHoxN8Ov8MkMMKAOB2qigzyrd4fKgOhkkEYRR7nChw6ZcgHmPFLmskgug9Zx2qfljr4rCMnQlWXpcKj9PeF+tKI8ESjWvoHebPaZ/cwkNV7X0BYPtK0/isiiAnSILKYg8URd9XPRzuq0BSuxW7X6x5TzJTa5wETLAaDEUxFOLvbkUDGBPw3seP2q0kSG4RFuMwGcYjJC4SeafQ7TAt8d0cXgJo8lyCGo6za2aJhVOF12Xvy5qiKEllFjzGKjEgxO4iiKoqqDQSLDyWLyX6LdKh0u1UUW4MIONxXwVGqIUHI3lfcZlgSbqs2V2wcjlUc7Afjz0yaehEgtRnIIf7ilrjmBR7nGbigsf3FbXGScDuVt1DIS6d9gF6BppUFLmhKkBc47fikjdIXCTyjqIopiOkm8OhLslCiN3heQqxeVmjOAHge7JtP020TYGVcHIZK8pYp8Czw4CE4FTM8iUO9xX1W0yFDQpp51iwoljp8NxzjESQVBLPQA73FcXKpLzQDSfHTntyBCdwOlRUFPN7v+IREhcJS2CZ0G7OygKDkRg1yE+ihuOBBuQwTcUUrHi8rFE5TAoiCFYkBOvwnWChfZUMz/uKRJBUzH6mHF7WArSvUqjmWrCiJHMy5sRonp+BdLaAqipcT/emZFgqvA+M4w0SFwlLYH0XeSuLZhdrhXrDAUh2w/H3QDV7Y9KhEkCSCMLhobKfJrCnwPOkQBKsUkmI9vztqwHaVymYbjgO31fkBEmF58saE6zoYq3Ds2hPLtNUeD6zU6xS4XlfkbiYCs9VETxC4iJhCYmJ0ZyJi6wk2uO0fW84QIyei+QE0aniuSyaBKsUqoQQrChWQGozb96gsuhU6LImDjxXRSRPtSX4FqwoVqmwfcXl+4parqTAdTKMepmmwHNrCB4hcZGwhIRzka+NOkAP1BS4dhdQ+WYKPMeKBKtUROiPSQ4rHZ73FfUHTiUhBHMYKzpbpGC6t3l8BlIyLAWehWCKVSrVApTaUqx0ajgewkjJsFTM1hAcni14hMRFwhLYpMAe3pyLQbqsJVPNtXORyqKTqeY5Y00OqxTMfmMcHlTIXZAK18N3qO9sCjyXsNNlLRVTBOHxGUhCcAo8O4LZmZ32lU41x4IVva9SSZwtOHwG0v0qBZ6fgTxC4iJhCWygSxdn4uIAuXZSSIggIWiaZvFqUqGDSirJseIN5i4gl6lONc9OEBKCU+C6lyk5QVKo4dgNR+JiKlUci/Y0fCcVJlhx7YajWAEAajhOsPTTMzAFnp2LFKtUeG4NwSMkLhKWUGmMdeetLJpcO6mwQ2U4FkffcMTi1aRCF+tUag3BqnsojFA0ZvFqUumnsugUapL6+MXinIn21MMqheSyaP4SLLSvkmFOkK7BEOLc7StygiST/Azkbl/RQJcUkh3B/MWKDAHJ8CwE99MQxhR4jhUlw1LhuTUEj5C4SFgC67nIX1k0OayS8TgdKC3UXy68PVSpdCmV0kIXPE79kc6bG4QuAKlUFXugKkA0rvGXYCHnYgrsUBmMxM3LES/QvkqlstgNxdhXPcOcnS3ospYCcwSHY3HzIssLAdpXKZixivIXK5pAnApzBA8EowhGOEsyk8s0BZ7beFBlWCrJg/14S1zyCImLhCWwsujuwTBXmdABuliPgtcG0eaQELoAAAAURUGdXz+stAb4ihUJwak4Hap5sOQuVuaQENpXAFDgdpgXV96egbSvUnE6VLOfM6+xIhFEJzlxyVtPZ9pXqXhdiWcgb0IICVaplHid8Lr4TjLTM1CHCVZdgyFEY3GLV5MKORdTqSz2cJu45BESFwlLqChKZK0HQ/y4QRKlS3SxZjDnThunlzUSghPUmuLiiMUrSYVK2EdTS0KwMDDR/kwfb/uKyszOpopTN0iA2g2MgtdJ7CSCjIbHfqaaplEJ+1koimImLnkalhSLaxgI0f0qmcoiD5yqAk0DOjmqYInE4hgO665XOlvouJISlzw9A3mFxEXCEgrcDhS6HQB09yIv0MV6NPX+AgBAG28iiNkfkw4qjDpeYxWkWJ0NE6zaOBOCB6gv0ihqzVjxta8GqHRpFOZgK84uAOQEGQ2Pk9jjKSIIxYphClYcJZlD0TjChuOLzuwJEsMn+NlX7F0FAD7aVwAAVVVM88aZPn72VX9S6wPaVwmqOBTteYXERcIyWN/F7iGeXoB0qDwbbt1w5FwcBa9uOGo3MBozVhxd1uJxjQSrNDDRnqd9FYzEEIrSxfpsEhM4+YkVOUHSU83htNSBUBSsUw89AxMkXKb8xIoJ9g5VQZFhViCSh0/w8wxkZoAClwNuJ0kPjDoOE5dsX/k8TjhUxeLV8IM5hIwj0Z5XcrrDe3t7sW7dOvj9fvj9fqxbtw59fX0Zf//nPvc5KIqC9evX52yNhHWwidGdHB1WWMaG+o0lqC/lL7Oml8OQy/Rs6jgUgkPRGIIRQwShi7WJGSuO9tVQOArWq5pilYDHfcUSYYoCFLvpfcXgsUk+OUHSk4gVP89AFiuvS4XHSYIVo5pLwSoxeEdRSARhVJl90jl6BlLP2bTUlbLEJT9ni0SlEcUqGV7nD/BITsXFm2++GXv37sXGjRuxceNG7N27F+vWrcvoe3/7299i+/btqK+vz+USCQupMcss+HkBDtBDdRS1HJbaDoVjJIKkobaEvyzoQNKE3WIS7U14LGFnh0q3U4XXRRdrBo+DkthlrdjjhEruApNqDnvDsX1FTpBUeCzfDFB/4LRwHSs6r6dQzaF7u596zqaFx7MF7av0JBzB/DwDeSVnu/zAgQPYuHEjtm3bhuXLlwMAHn30UaxcuRIHDx7E3Llzx/ze06dP4/Of/zz+9Kc/4frrr8/VEgmLYWWBPGUBqNR2NPVsmAFPmTXj5edyKOZkPAKoL+WvfLOfSizSYh4q+/nbV/T8S4VLIZhilRbTXcDRxZoua+nhUgQhh1VaeI4VPQNTYcYNnqrCSLRPD49VEYmBViQEJ0POxczJ2a1869at8Pv9prAIACtWrIDf78eWLVvG/L54PI5169bhK1/5Ci644IIJf04oFEJ/f3/KL0IM2GGFJ+cilUWPhtn2B4JRbiZ7Mzecz+uicpgkmGDfORhCxGh0bjVUYpEeM7kSCCHObLgWk1xmRiTgsZcp7av0MHdBO0exInExPTw6QajdSnr4jBVNik4Hn+5t2lfpYOIiT22nSAhOTzWHz0BeyZm42NbWhurq6lFfr66uRltb25jf99BDD8HpdOILX/hCRj/nwQcfNHs6+v1+NDY2nvOaifxSw9n0uWgsjiHWdJ1egCbFHid8Hl1s4GWybSJjTSJIMuWFbrgdKjSNnxcgCfbpqfZ5oShAOBZHz3DY6uUASCrfpOdfCuwCMBiKpky9tBISgtPTYCTD2vqDiPKSYKFYpSX5DKhpvCRYSLBKR7Jrh5dYBehskZZqDqfa0r5KD49VEYERcm+ngz0DeXIE88qkxcVvfOMbUBRl3F87d+4EgLSOIk3TxnQa7dq1C9/73vfwxBNPZOxGuu+++xAIBMxfLS0tk/0rERbBW1l0siuPDiupsFj9ZvdpbD3ajZjFTityF6RHVRXU+PUXIHdCMMUqBbdTNYda8XKwHCDRPi1FHqf534QX9yLtq/RUFnvgciiIa0A7J5cAuqylh72rgpE4+ob5EO0DJASnhQlWwUgcA5xUsPTTvkoLm2rbNxxBKBqzeDU6ZAhIT11pYlASN8kwOlukJXmoFS8JFl6ZtLj4+c9/HgcOHBj318KFC1FbW4v29vZR39/Z2Ymampq0f/Zrr72Gjo4OTJ06FU6nE06nEydPnsSXv/xlTJ8+Pe33eDwelJSUpPwixKCmhK/+BazUtsDlgMtBffwYG/e1orlnGADwyCtH8clHt+Hyh17Gxn2tlq2Jeu2MTV2JngnlpczCHJJEh8pR8NbMm0T7seGtn2liX1GsklFVxXSDnOnjK8FCIkgqHqfDnGx7mrNY0TMwlQK3w0y681JuS6J9evwFLrid+h2GF5cVtYZIT2VRIhnGW7UR7atUqgwzQCSmoZeTZBivTPq2V1lZicrKygk/t3LlSgQCAezYsQPLli0DAGzfvh2BQACrVq1K+z3r1q3DVVddlfK1a665BuvWrcNnPvOZyS6V4ByWBegPRjESjqHAbe100gBNMxvFxn2tuPvJ3Tg7R9MWCOLuJ3fjkVuWYM3Curyvi5VYUKxGw1ymvLjhaPDE2NSWePEWAhy5TEmwGotavxfvtg3wEyt6X41Jnd+L5p5hbsRFuliPTX1pAToHQjjTN4KFDX6rl0OC1TjUlHgxEBxEWyCIWdXFVi+H9tUYKIqCmhIPWnpG0BoIYkpZodVLon01BqqqoKbEi1O9I2gNjJhJTCuhEvb0uJ0qyovc6BkKo70/iPIit9VL4pac2bPmz5+PNWvW4M4778S2bduwbds23HnnnbjhhhtSJkXPmzcPzz//PACgoqICCxcuTPnlcrlQW1s77nRpQkx8HicKDUGRB/ciy1j76GINAIjFNTzw4v5RwiIA82sPvLjfkhLpxARiitXZcOeGIyfImHAXKxKsxoS3xuvk3h4b1neRm1jRxXpMGkrZvuJLCKZYjaa+lC9HMMVqbOo5c2+TEDw2vJ0tyGgzNjQxOjNyWvv51FNP4cILL8Tq1auxevVqLFq0CL/4xS9SPnPw4EEEAoFcLoPgFD27xk/fRSrfTGXH8Z5xRQ8Nuiiy43hP/hZlkBCsKFZnYzoX+/k4VJouU9pXo2CT2LlxmZJgNSa8NV5PuLcpVmfDmwhCz8CxYSIIL2XRJIKMDRPtT3ESK0pcjk1DmRGrXk5iRRUsY8Lb2YJE+7HhzRDAKzk96ZSXl+PJJ58c9zMTNcU8ceJEFldE8Ea1z4PjXUNo40BcpH5jqXRkOGku089lE+o3Nja8vfzoAjA2Zsaam1JbEqzGopa3WFGD/DFhTfJbOYmVeVkrpH11NvWcuUwDJIKMyZQyvkT7AJVvjskUzhIsJFiNDXfnQEoyjwkT7U9zItrzCk2tICyFXdh4aBDN+o1RWbQOmw6Yrc9lExKsxoa3LChlrMemtoSz/pgkWI1JPaf7it5Xo2GC1WlOBCsa6DI2iVjxcVmjEvaxqTdEe14u1hSrseFtX5EQPDZ1nPVJJyF4bBpK9f6lvOwrXiFxkbAUvsqi6WKdzLKmctT5vVDG+H0F+ktxWVN5PpcFgAa6jAc7qLT3BxGNxS1eTbJoT7E6GyYEtwaCE7r48wFlrMeGu0FJQXoGjkUDZ66dvmHaV2PBW6xIBBkb3i7WicQlPQPPhieHlaZpCSGY3NujqGX9MTk4W8TjGon248DTvuIZEhcJS2HNUfkoiybnYjIOVcH9axcAwCiBkf3/+9cugEMdS37MHSSCjE1lsQcuh4K4xsu+IpfpWNT6vVAUIBSNo2swbPVyEu0GSLAaBRPtB0JRMxFlJeQIHhsWq8BIBEOhqMWrSThBSuliPQrmhusYCCEUjVm6FhJBxoddrFsDI4hbMMgvmVhcw0CIhOCxSBbtrU5cBiNxhI1EN8VqNOwZ2MqBaD8YjoJtbTqzj6aBM0cwr5C4SFgKT2XRAzQkZBRrFtbhkVuWmHFi1Pq9eOSWJVizsM6SdVFJ4NioqpJovM5Bdo36Y46N26mapdGneoctXg0JVuNR5HGaFyMeDpZUajs2Pq/LdEpb3XcxHteojcc4lBe54XHqV5H2gLXnQBJBxqfG54FDVRCJaegctDZW7F0F0L5KByuLHgrHzOSGVbCf71AVFLkdlq6FR1gFS+dgCBGLq40Chsve41ThdVGszob1nW3jpDKMV0hcJCzFLIu2YCjI2ZAbLj1rFtZh81evxOLGUgDAHZc3YfNXr7RMWASAPnKCjMuUMr18iQdxMTF9k0T7dEzhZKqjpmlJpba0r9LRWG7EqsfaWIWjcQQj+sGW3lfpaeCk7+JAKApmHCLBajSKonDjBiERZHycjuRkmLWxYuf1QrcDLgddZc/G63KgstgNwPpYBZLK1xUl/5VOvFNR5IbbqULTrG+7Qv0Wx6fKqAyLxTW0D1hviuIVeiITllLjS/Sxstq6nyiLJhHkbByqgkVT/AB0t5UVpdAM6gkyMQnBylo3XCgaw0hEL3UrLXBbuhZe4UUIHgxFETPqYWhfpWdKKYuVtfuqP6ksu5jeV2mp56SXH3tXeV0qPE4SrNLBS6xIBJkYXnpkkggyMbzEilz246Oqijndu6XH2rMFtfAYH1VVTKcp9V0cGxIXCUupLtF7Loaiccut+310WBkXJli1WC2CJPUEoVilhxc3HNvTikKi/VjwIgT3UTnMhPDyDAyYbSGcliZ6eIaXPlZsX9G7amxYrEgE4R9zYjSJi9zDy8ToAD0DJ2RKOR9JZtpXE5Nw2lvfyohXSFwkLMXrcqCiSHc0nbG4fInccOPTWMaHa4d6gkzMFE5ildzDTyURJC28CcH0/BubxnI+9hUTrMhdMDamu8DicwXtq4kxnYsW98ckEWRieJmWGqBBcRNiiiAUK+5pNBOXfDgX6Rk4Nrw8A3mGxEXCcrjJrtFDdVyYYNVicb8xitPE8CJYkWtnYngRgqkcZmJ42VeUCJsYXtwF5r6ithBjUs9Jf0wSQSamwWgNYbnLdIQGxU0EN6I9va8mJHG/4iNx6af31Zjw0iOYZ0hcJCyHh74g0VgcgyH9sEIvwPSwYQZdgyEEjT56VkCunYlhB5XWgLUTzUiwmhgmWJ3uG7G07yxdACaGmwvASBgACVbjwd5XvCTDSLAam4TDig8hmJ6BY0Nl0eLAi8OKYjUx5rA4ihX3NHCSZOYZEhcJy+GhmTebkgrQQ3Us/AUuFHv0vnlWuqzo5Tcx1b7ERLO2fuvcIORcnJg6fwEUBQhG4ugeClu2DspYTwwTgvuDUUt7BFP55sSwEvbWwAjCUesTLBSrsWlMGmoVj1OChWemkGAlDLw4rCjBMjHsGUhl0fzDy77iGRIXCcthmdBTFm5U9kAt9jjhdNC2SIeiKImBBha6QRIvPxJBxkJVFfMFaGV2jQ4qE+N2qqgtMZ6BFCuuKfI4UW70CLbycm0OHyNH8JhUFXvgdamIa9YmLmlfTUxdqRcOVUEoGkfnYMiydZAIMjHMDDAQsjbBwobvlBTQoLixYGfArsGwpdVG1MZjYtjdqr3f2sqwgFEV4ad9NSbJ1ZZWVhvxDKkohOWwhypdAPiHh/5wfebLj2I1HlPKrJ8+RxPYMyMhBJMjmHemcNB4nWI1MYqiYKrhXmy2sIw9QO+rCXE5VDPJfLLbuljRtOiJKXQ7zSGMVraHoGfgxJQWuuAzqo2sjBXtq4kpL3Kj0K0PqOThLlxaSOaNsagvLYBqVBtZmQzjGRIXCcvhoSyaMtaZYfaxIocV9ySGT1h4qKSeixnBw6AQJoJQrMankQPRnpVFl9IzcFz4EBfpGZgJ08qLAFgbK3JYZcbUCuv3FcVqYhRFMWNlpWhPZ/aJURQlqTSa7lc843aqqPPrZ/ZmC/cVz5C4SFgOExc7BkKW9UZKPFDJCj4ejRw4F0mwygweBKu+YXLtZAIPjmA6VGYGD6I9OYIzg/VdJIcV/7BYNXcPWbYGilVmTDNidYKDWNG06PGZxsRFegZyDw9nCzLaZMY0DkR7niFxkbCciiI3PE4Vmga0BawZPkEvv8zgoeciDQnJDB4m29K+ygye9hWJ9uPDQ6zIDZcZPDkX6Rk4PtM4cMNRrDJjWoXhMrWyhJ36zmbEVOYI5kAIpn01PolkmPXnQIrV+LBn4EkL9xXPkLhIWI6iKJZPX6ISi8wwX34cZNboYj0+Zgk7F5c16t8yHjyJIJSxHp8p5da7TBOOYNpX48H2FQ8lgbSvxseMFQfPQDoHjg8Prh2KVWaQc1EcrO7nHItrGAhGAdD9aiJ42Fc8Q+IiwQX1FouL9PLLDPby6xuOYCBozaRAllmjy9r4TDcya2cCQcumz1H5ZmZMq9Rj1dIzjGjMmtYQfdTHLyNYa4jmnmHLJgUGRvQLAO2r8WEXgBYLY0VOkMyYylEJO5Xajo/VLlNN09BviCAUq/GZZnGCJRSNIRjRzzQUq/Ex2+NYtK+S73T0vhofq/cV75C4SHBBg8VDXQJ0AcgIn9dlTgq06qFqOhcpVuNSXuSGz6v3ELUqVtQfMzPqSrzwOFVE4xq5tzlnankhVAUYDsfQOZD/SYGaptHwnQxhl7WBUNQU+fIJOUEyhw2e6BoMYzAUzfvPTxZB6Bk4PqzU9kxgBKFo/hOXQ+EYYnE9WUCxGh+2r071Dpv/zfJJv5EIUxSY51EiPVa74djdqtDtgMtB8tB4mK0hyLmYFvrXQ3CB1ROjybmYOU2Gy+p4lzW9JkgEyQxFUSyNlaZp5NrJEFVVzIOlFbGKxuIYCDERhEptx8PtVE3RyopYjURiiMToYp0JXpcDNSUeANZcAsgJkjklXpcpwFrhXiQRJHMqi90odDugadb0h+sd0pMrbqcKr4uuseNR5y+Ay6EgEtMsuV+xu5XP44SqKnn/+SLBqo36hiPmv/F8Quf1zGGifc9QGP0WVfHxDD2VCS6oL/UCsG6ybZ/hBKFS24mZbqFglSyC0AtwYthhxYqpjsPhGKJGppxcOxNjxsqCfcVKzACghC7WE2LlM5BdAFwOBYVuR95/vmhY2c+UnCCTY5qFsWJ9TEu8LhJBJkBRlKR9Zd0zsKzQBUWhWI2HQ1VSWnnkG+ayp8E7E1PgdqDer9+Fj1lwtiCTTeYUe5yoLNYT8VYOtuIVOu0QXGD1QAPqYZU5zA1ntQhCsZqY6RbGivVbdDkUFLhIBJkIc19ZcFBhF+tijxNOEkEmpIm5TC0Q7ZMvAHSxnphGszcSXdZ4h8XKistab5JgRUyMlUNdeo33VRm57DPC0lgN6fuqnGKVEVae2el9NTl4GBjHK3SLILiAPVBP940gYsFAAyq1zRwmgliRWSMRZHI0VeovPyuci4k+pm4SQTLASjccHSonh5UJFipdmhwzLH1fUawmAxNBrHhfmYJVEYkgmcCc9iQu8g/rD3fSApdpzzDrD0yxygQrWxnRAMbJMd3CfcU7dDsnuKDa54HXpSIW13DagtJoulxnTsJhRSII70wzS20tcMOxcpgCKrPNBCtL2OlQOTlICBaHGVXFAIBjnRQr3plRaV2sWI8zEqwyY2qFdY5gM1ZFtK8ywXRYWXEONMTFchLtM8JKcZFMNpPDfAZasK94J6fiYm9vL9atWwe/3w+/349169ahr69vwu87cOAAPvjBD8Lv98Pn82HFihVobm7O5VIJi0nu4ZLvSVnRWNycTkgP1YmxqulwLK5h27EeAIDToVgy+U40moxYtfUHMRLO71THxKRoOlRmAjtUnurNv3ubpnpPDiaCnOweRjzPz6HEpGjaV5kw0xAXj3YOQtPyG6teulhPipnViVjlm0RZNMUqE6ysYGGxomdgZlgpWCViRWeLTJhRZd2+omTY5GB3YSva4/BOTsXFm2++GXv37sXGjRuxceNG7N27F+vWrRv3e44ePYrLL78c8+bNwyuvvII333wT//zP/wyv15vLpRIcMLWclVnkd6OmDDOgh+qEFLgdqDOaDufrobpxXysuf+hlPLTxXQD6pf7yh17Gxn2tefn5olJW5DYPCvl2xFFJ4OSoKfGgwOVALK7lfVoqxWpy1Jd64XIoCEXjaO0P5vVn0wVgckyrKISiAAPBKLoG8zuBs2eISm0nA7tYdwyE8j6Bs88staV9lQmzDNG+pWcYwUh+E5cUq8nBEizHu4YQzXPikhzBkyN5sF++k2HsfVVeTLHKBDNx2ZH/ZBjv5ExcPHDgADZu3IjHHnsMK1euxMqVK/Hoo4/i97//PQ4ePDjm933961/Hddddh29/+9u4+OKLMWPGDFx//fWorq7O1VIJTphuUdNhdlkroomOGWNmQvNQvrRxXyvufnI3WgOpl/i2QBB3P7mbBMYJsKpBdA/1RZoUiqJY1nOMRJDJ4XSoptM+H8/AZHpJCJ4UXpcDU8oKAOTfEccu1jTMIDNKvC5U+zwA8l8aTc/AyVHl88DndSKu5f99RS7TydFQVgCPU0U4FkdLnttOUS/TydFYXgiHqmAkEkN7fyivP5veV5NjZrV+t+oeCue1ik8EcqakbN26FX6/H8uXLze/tmLFCvj9fmzZsiXt98TjcfzhD3/AnDlzcM0116C6uhrLly/Hb3/72zF/TigUQn9/f8ovQkysmmgWoPLNSTM9T30XY3END7y4H+nyd+xrD7y4n0qkx8GqgQbsZVtBWdCMMUti8i5YGbGiC0DGmAmWfAvBgxSryTLTor6LPUwEoVhljFVuEBKsJoeiKJhllLEfyXusqDXEZHCoitl7Nv+xoinsk8GVlLg81pXfWPWQEDwpCt1ONJTqicsjFrTy4JmciYttbW1p3YbV1dVoa2tL+z0dHR0YHBzEt771LaxZswYvvfQSPvKRj+CjH/0o/va3v6X9ngcffNDs6ej3+9HY2JjVvweRP6YadvDmPE9eoubQk8cUrHJ8WdtxvGeUYzEZDUBrIIgdx3tyug6RYReAw+0Def253VQOM2lYqdnh9jwfKilWk8bsOZbnQ2U3lS5NmsSgEIuci3S2yBjmBsm3y5RKbSfPLMsEK9pXk2WWRf1MqSx68rAqvrwnmc33FcUqU2ZalGDhnUmLi9/4xjegKMq4v3bu3AlAz2ydjaZpab8O6M5FAPjQhz6EL33pS1i8eDG+9rWv4YYbbsCPfvSjtN9z3333IRAImL9aWlom+1ciOGFaecK5mM8m+XSxnjzsgXq4I7eCVcdAZv3MMv2cHZltxOpQngUr07lIB5WMmV3jAwAcyvG+OpseOlROGharfAvB5sWa3lcZwxzB+b5Y09li8iQP4Mkn5NqZPFZdrHuHqNposlgnBJMjeLJY9QwkQ8DkmU3iYlqck/2Gz3/+87jpppvG/cz06dPx1ltvob29fdTvdXZ2oqamJu33VVZWwul0YsGCBSlfnz9/PjZv3pz2ezweDzweT4arJ3imoawADlVvkt8xEEKtPz9DfGii4+SZa1ysj3UOIRyNw+3MjQm62pfZv4FMP2dH5hixOto5iFhcg0NNn9zJNlQSOHlYrI60D46biMs2JC5OHharg3l2BFOsJo9ZFp3v1hB0tpg0iYu1NQPI6GKdObMsixWJIJPFihJ2TdMSsSKXacbMqTWSzHk8W0RicQwYw03JEJA5VrWG4J1Ji4uVlZWorKyc8HMrV65EIBDAjh07sGzZMgDA9u3bEQgEsGrVqrTf43a7cemll44a+HLo0CFMmzZtskslBMPlUNFQWoDmnmGc6B7Km7hI7oLJU+f3wudxYiAUxYnuIfOinW2WNZWjzu9FWyCYtu+iAqDW78WypvKc/HwZaCwvhMepIhSNo7ln2CznzDU9Q3ozaipdypymyiI4VQUDoShaA0HUG/1ccg0JVpOHZaw7B0LoGQrn7b8dxWryzDSci2yyrdflyMvP7SURZNIwN9zJ7iFEYvG8DNmLxzUqiz4H2MX6WB4Tl+FoHENhfTo1xSpzzLLojvwlLgdCUUSNKjR6BmYOM28cbMufYMXeVaoClNCwuIwhcTE9OXtrz58/H2vWrMGdd96Jbdu2Ydu2bbjzzjtxww03YO7cuebn5s2bh+eff978/1/5ylfwzDPP4NFHH8WRI0fwwx/+EC+++CLuueeeXC2V4AgmfOTTDk62/cmjKApm1+gP1YNtucuuOVQF96/VncxnH4XY/79/7YK8ufFExKEmGq/nMxPKSpfKi8hZnilup2oOS8pXrDRNI4fVOVDkcZpTiPMVq0gsbg4go1hlTpXPg9JCF+Ja/i4BI+EYghG91Q/FKnPqSrwocDkQiWl5G+7XH4yAdeKhUtvMaSwvhNuhJy5P52kKcV+yCOIlESRTplcWQlV0wa9jID9TiPuMM2CBy5G3hI4MsLtV12AI3YP5iVVyqwG6T2UOc2+f7hvBcDhq8Wr+f/buOzyO67wX/3e2oywWvREgCXaCvYidEiXbMmWbict1bNlyuYrtWIliy/olVmTfWFESW1cuiq6vIiqW7Tix4nYjF8mFlmxJpCiRotjF3kASJAGiLxZl+/z+mD2zCxIAgd2ZnZ3Z7+d59OQRCALjHJ3Zc97zvu/JHboeCf7Xf/0XFi1ahNtvvx233347Fi9ejB/+8IcjvufkyZPw+/3qv7/vfe/DU089ha9//etYtGgRvvvd7+LZZ5/Fhg0b9HxUyhEiCPLC0XbsOtudlVuA2XQ9PXOzlLq/eWEdtt61HDUlI4NUtT4Ptt61HJsX1un6+61gjtofLjtBkFA0hoGQ8kHL3nCTM6cmu5e6DISiiMSU9yyDIJMzN8vzSpRuShKDIJMhSRLmJT6vTuh4GJZK9PBz2W0odHFjPVE2m6S+A/U8uEwlDpiL3Q7dWrxYkd0mqQkBZzqzO1a+AidsDIJMmNthV28hztYBSy+zgdNS6HKoY5WttivJCj6O1WSUFbnUMvJsX8CTy3T9FC0vL8czzzyD/v5+9Pf345lnnkFpaemI75FlGZ/85CdHfO3uu+/G6dOnMTw8jIMHD+JP//RP9XxMyhHbjrThv/cpF/JsP9WFO5/ejQ2PvoRtR9p0/b1s5J0etedYFjYAmxfW4befv1n99/+8exV2PnAbA4sTJMoCXz7ZmZWgvTgFtdsklBRMuvtGXptdnd1+O2JRWehidsFkid5I2d4AlBY4mV0wSfNqSwAAx9v6s/L71FtSi5xZ651qFfPrsjxWiTVgKTfWkyYOmY+3ZTkIwvX6pIk1e7YOWJLzimM1WWKsTmV5rHjAPHkiKSpbh2FmwCM6ygnbjrThnmf2wz88Mq243R/EPc/s1zXAqGYu8gNwUtSsnSydgopywGK3AzfPqeLmeoK2HWnD93a2AAD2XejNStA+tY8pN9aToy4qszSv2HM2fSLD6lSWeiN1J/qYcmM9efPrxMY6OwErzqv0ZT24yD6maWuuV8bqWJbGqofr9bSpY3Ulu0F7XuYyeXNrEwGrLFWwsJdz+sS8OpqleWUGDC6S4WJxGQ8/f2zUCzvE1x5+/phu2Va9zFxMy+xEEOR89yCCkZjuvy95QQjHaaJE0F6UEgl6B+172GogbSJgdeZqAPEstIXgojJ9qTdGy3I2Wngo85i3OU5eMmCVpbFiJkjash1c7GYgOG3NYqyytLHuSvSgqyxmL+fJEmOVrUBw94AyryrYd3vS5iYy7bNdwcLPq8lLziv/Db4zfzC4SIbb09KDNn9wzD+XAbT5g9jT0qP5747HZTXwwpfq5FQWu1Be5IIsZ+cDsCexsWYQeGKMDNr3cGOdtqbKIrgdNgyGYzjfrX8PFy4q0zezqhh2mwT/cATt/WN/hmlFHLAwCDJ5s6u9sEnKf++dWWiSz/LN9IlS2yv+oHqBh546ExdcVHkZBJksEQhu6R7MyoUGanDRy3k1WSLD6kxHAOFoXPff18lAcNrmppRFZ+MwjJn26VtQ7wOgZARnY6zMgMFFMlxHYGKbsol+32QEglE1uMJ+O5MjSRIWJBYrRy7rfxKaLF/nOE2EkUF7lpmlz2G3qRu2I1nIBmGGVfo8Trt6W2A23oHigKWimGM1WQUuu3oT+4ks9IdLZu1wrCbLV+DElFLlJvZs9PJjNlz6qrxuVHndkOXs9PLjWKVvSmkBSjwORGIyTnfoP1YM2qevqbIILrsNgVAUF3uGdP99yct3+Hk1WbOqi+G0S+gPRnG5b9jox8kJDC6S4aq9Hk2/bzLEC7XY7YDbwcsMJmvRFOXE5q3Lfbr/ri61LJoLlYkwMmjPMrPMiHl15LL+ZRYcq8wsaki8Ay/16f67mLmYmflZvNRFbKyrubFOSzZLo7sSgeBKBu3TopYFZuEwLDlWnFeTJUlSVvsucl6lz+WwqX2CD1/Sfx3IjOD0uRw29SLGbPUzzXUMLpLhVjWVo87nwVjXPkgA6nwerGoq1/x397DhcEaSwUX9P/w6+hObtRIuKifCyKA9T6wzs3CKsgF4KwuLSo5VZrL5DhSbtQpurNMiNtbZGCtREsh5lZ7mxMY6G/3huvgOzEg2L3Vh5mJm1BLOLM6rSs6rtKgHl9ncX+mwH8gHvNRlJAYXyXB2m4SHtjQDwHUBRvHvD21p1uV24F5m7WRkYWJjfbI9gFBU30td1M0aF5UTYmTQvjORDcmFSnrEvDpyxa97DxdmWGUmuQHQv99OhzqvOFbpWNJQCgA4lIUsUwbtMyPegYezMVZcW2REZC5mY2PdpQbtuWZPhyFjxXmVlsVTSgFk+R3Iz6u0ZHNemQGDi5QTNi+sw9a7lqPWNzIYUe11Y+tdy7F5YZ0uv1d8+LHfWHoaygpQVuhEJCbjpM79djqZuTgp4wXtBb2C9h3cWGdkTo1X6bcT1L/fjjix5lilp7muBHabhK6BkO6XujAQnBkRCG7tGUa3zpe6iEBwVTEPWNKxdGopAOB0xwACwYiuvytZEsh5lY7FiXl1/Eq/7ofMXQHeQJwJ8Q48ctmPaEy/S13icVltucIs0/Qkx6ofcR0uXhRC0Rj6Ehebcm2RnuT9A7wxGmBwkXLI5oV12PnAbfjxp9eoTdC/8cElugUWAW7WMiVJUkqGgb4vVWYXTN5YQXtfgVPXoH2yxIJjlQ6n3YZ5ibJAvUti1Gw4Bu3T4nHaMbtaudRF7zJ2EbSvLmHAKh2+AidmVimXuuiZvRiPy2oJO4P26an2ejCltACyrO/aIhyNqxtrBkHSM7W8EBVFLoRjcV0vthoMRTEcUYKXDASnZ1ZVMbxuB4bCMZy8ql9CQO9QWL0skxeQpWd2dTHcDhsGQlG0dA/q9nvEZ5XTLsFXwBZh6Vg4xQebBLT3B3FV50NmM2BwkXKK3SZh7cwKtVRT72beyeAiN2vpEqfWeqfud/SLIAjHajJSg/ab5lYBAN6zuE63wKKysWaWaabEvDp4sU+33xGOxtGrnlhzXqVrURYOWAZCUQyFlY01g/bpW9JYCgA42KrfWHFjrQ2RvXiwtU+339GduCTJbpNQyo11WiRJwrLEWB242Kvb7xHrCo/ThiIXL2BMh80mqfNqv45rCxGwKi10wmlnqCEdDrtNzYjTc3+ltvAodkOStK9kygdFbgfm1pZgTk2x+v/PfMYZTzlpQZYaRLPPROaWNZYBAPZe0G9RORiKYjCxseZYTZ4I2n/4pkYAwD4dx6p3KIxoXIYkMRMkEzdNVw5Y3jzfo9vvEJs1p11CWSE31ulaPk15B+o5VuJwpchlR5HbodvvsbplieDiIR0DVmJdUcaNdUbEWOkasAokb7S16dAiJF8sm6q8Aw/oGrBKXubCIEj6sjKvWGmkCXEYtv9Cn26/Q6wtqpi4kZHn712PF75wi1rNl8+46qGcJG4007s5KpuuZ27ldGVRea5zUF1QaE2MU6HLjmJurNO2YpoSsDp5NQD/kD59rETpZnmhixvrDKxMBBePXOnHUDiqy+/o4Im1JkQg+GBrn249x1gSrY2licOwg619uvWx4rpCG8tSMhf1uiyJtw9rY3kiuLhfx4AV+wNrY9k0/QPB4h3IeZWZ1Ykqvj0t+h1csuWUNhzc76j4/wnKSSJz8VzngG4ba4CbAC2UFrowt0bpD7dXp8wdZphqo8rrRlNlEWQZ2HdRn7HiZS7amFJagHqfB7G4rFtptHpizbHKyMyqIlQUuRCKxnVr6M15pY15dV4UuezwD0d06znGdYU2FtT74LRL6BoI40K3PhdbtfmVd2ANg/YZWdKo9Bxr8wfR5h/W5XdcSYxVva9Al5+fL0TmYkvXIHoSl65oTcyra/t90+SIg8uTVwPo1Wms1PZgbGNEGmFwkXJSdYkHNSVuxGXo2iA6tdcEpe+mJuUkdE+LPqfWvCBEOzdNFyWceo0VA1ZaEdmLe3QK2icDVtwAZEKSJDWDW793YKLnLOdVRpx2mzqvXj/brcvvuKp+XnFeZcLjtKttV/QaKxEIq2MQJCOFLgeaE0kBemVZtXOsNFFa6FIvIdt9jvMql1UUuzErMVZ6tZ7qYJYpaYzBRcpZK6aJXn76LFTYx087eveHEwsVlgRmTmys39RpA9DBS5I0c1OTvvOqgyfWmtH7HcjLx7SzdmYFAGCXTgGrK33K59WUUmZYZUqM1etnu3T5+Vf6EtlwHKuMrZ9ZCQDYeVqfsWI2nHbWz1LG6rUz+s6rOs6rjK1SS6N1CgQnPq/qOa9IIwwuUs4SPVz26ZRhJXrtFLJBfsbEh9/RK35devmJhUoDFyoZW9OkbNYOtvYhENR+rC6rG2suVDIl+u3sPd+LYET7Xn6XexkE0crqxLza09KDSCyu+c+/JDYAnFcZWztDGas3WrrVW521dEUdK86rTIkgyK6z3br0XWzvZ4aVVlIDVnqMlQgu1rEsOmPr1KC9PgErdV4xISBjYh24+5w+B5eX+XlFGmNwkXKWyLDad7FXl4UKe1hpp85XgFnVxYjLwE4dTkIv9yn9lvjhl7mpFYVoqixCNC7rsrBUA1ZlHKtMza4uRp3Pg1A0rkv5kphXDC5mbkF9CcqLXBgIRXW5jZ2BYO0sqC+B1+1AIBjFMR0ujbvMQLBmljaWwuO0oXswjFNXBzT/+W19zIbTyk3Ty+Gy23DFH8R5HXpktovgIudVxlbPqIBNUvouisMQLbX1cay0Ig7Djlzxa35ppizLXLOT5hhcpJzVXFcCt8OGvqEIznYOav7zxUKlhmVmmrh1bhUA4OWTHZr/7MssM9PULXOUsdp+qlPzn50cq0LNf3a+kSQpK2PVwEVlxmw2CTfPVjJ3Xjmp47ziWGXMYbdhdWLD9ooOn1csi9aOy2FTWw68elrbeSXLMq74RUkgxypTBS47lk8rBQDs1HisYnEZV/tF5iLX7JnyFTixqKEUgPYJAcFIDN2Jy0c4rzJXXeLBgvoSyDKwXeO1Rf9wsj0Yx4q0wuAi5SyXw4YliVvN9unQd5GbNW1tmlsNQAmCxDUuNWNfJG2pAauTnZpmBfMUVHub5ibHSkuxuKxmF3CstCHegVoHrIKRmNpzsaGMQXstvH2+MlZ/OH5V058bCEbQH4wCYL8xrdyamFcvHtN2rPqGIghGlBYGzFzUxsbZyufVH09o+w7sGgghGpdhk3gBo1Y2JdaBf9B4XokgsNthQ2mhU9Ofna9um6e8A1/SeG0h9sHlRS4UuOya/mzKXwwuUk4TvSZeO6N9SeAVli5pauX0MhS57OgMhHCsTbtSs6FwFD2JU1AGQbSxZkYFXA4bLvcNa1pq1jsUwXCiNyCzC7SxblYl7DYJ57oGcb5Luwzuq/1BROMyHDaJl4Ro5OY5VZAk4ER7QL2ESgui11iB044ybtY0cVsiuHjokl/dDGtBjJWvwIli9nLWxDuaawAolyWJtYAWxMa6osgFj5Mbay28c4EyVq+f6Ua/hj2dW3uUMus6XwEcdm5dtXB7Yqx2nO7EcFi7ns6XUlp4SJKk2c/NZ+LgcsepTkQ17OnMLHvSA9/QlNPEKejOM106ZMOxia2W3A67Ol5Pv3oOvzp4GbvOZt4wX4yT1+2Ar4Abay0UuOxqCedvDl/R7OeKrMUqr5ubNY2UeJxqz53fvNWm2c8VG+u6Ug/sNm4AtFBe5MKKxEVkv32rXbOfm5oNzM2aNqq9HixNVEb88bh22SBirLiu0E5jeSGa60oQl4E/aphper5bOayZVsFsYK3MqvZiZlURwrE4XtYwe1H0cJxeybHSSnNdCaaUFiAYiWvacoDzSntLG0tRXuRCIBjFLg37b6vrQCYDkIYYXKSctmxqKYrdDvQMhnFU48brl1lqq7mGcuX/l786eAWf/8lB3Pn0bmx49CVsO5J+UORCYlHZUM6Fipbes7geAPDrw22alUZfTGQXsIeftrYsqQMAPH9Iu0CwyARpYG9MTW1Zosyr57Qcq17OKz2IjLhfa3jAci6RXdzEIIimRJbVtiPaBe1FJvj0yiLNfiYB71xQCwD4/VHtxuqCGrDiWGlFkiTOK5Ow2yRsXqjMq+cOavd51cKxIh0wuEg5zWm3Ye1MJWtnh8YNopkOrq1tR9rw3Vdbrvt6uz+Ie57Zn3aA8WynUrY7o4offlp6e3MN3A4bznUNaha4P5cYq5lVxZr8PFK8c0EtnHYJJ9oDOH01oMnP5LzSx7sW1cEmAYda+9QNcabOdiTGqpLzSkt/kggE7zrXrWZwZEq8AzlW2nr3IuWAZfupTrX/aKZaupSgfRMDVpp6V2Ks/nC8A/4hbUqjReYix0pb71msjNXvjrRjIBTV5GeqY8WAlab+NPF5te1IO4IRbcrYxWHYDI4VaYjBRcp5NyeaDmtZYjEQisI/rCx6mA6euVhcxsPPHxv1z0RO3MPPH0urRPpc4qZwBqy0Vex24G2JvmP/ve+SJj/zLIOLuigtdOHmRMsBzcaqg/NKD1VeN9bNVFoO/Hz/ZU1+pjqvqrkB0FJjeSHWzCiHLAO/2K/NvGpRMxc5VlqaXePF0sZSROMyfnFAm7ES5ZvM2tHWgvoSzK8rQTgaxy8PavMOvMBSW10sn1qGGVVFGI7ENGuRwyxTfdw0vRz1Pg8CoahmF5Gph2FcB5KGGFyknCduddx3sRftfm0ar4sPv9JCJ7we9vHL1J6WHrWR/WhkKI3u97RM/tbvZHCRCxWtffimqQCAZ/ddwqAGp9ZnOVa6+fAqZax+urdVk1PrZMCKi0qt/dlNjQCAH+25iHA08+brZ3nAopv/sUIZq5/tvZRxf2Ag+XnFjGDt/dlKZax++marJq08zjMQrAtJkvChlQ0AgJ9oMFayLKOlk4FgPUiSNGJeZSoWl9VWRswy1ZbNJuEDK5R59Z+vX8j45wUjMTVjn59XpCVdg4u9vb342Mc+Bp/PB5/Ph4997GPo6+sb9+8MDAzg3nvvRUNDAwoKCjB//nxs3bpVz8ekHFfnK8DKaWWQZeC3Gl1o0MJUcE11BCYW9J3o96ViNpx+NsyqRFNlEQKhKH5+ILMMA1mWGbDS0W3zqjGltAB9Q5GMey9GY3E1a4eBYO1tXlCLKq8bnYEQfpdBv1lA2QCInot8B2rvXYtqUVroxMWeIbyQYY+4QDCC9sTN0yyL1t57ltSh0GXH2c5BvHIqszY5HYEgugfDkCRurPXw3mVT4HLYcLytH7vPTf5QOdWl3mEEQlG47DYGgnXw/uVT4LRL2H+xD/su9Gb0s1q6BhCKxlHosmMKewRr7qOrp8Fhk7DnfA+OXPZn9LNaugYhy0CJx4GKIpdGT0ikc3DxIx/5CA4ePIht27Zh27ZtOHjwID72sY+N+3e+8IUvYNu2bXjmmWdw/PhxfOELX8Bf//Vf41e/+pWej0o57t2JviBaNV5PZhdwA6CFau/ESssn+n3C1X5lA2DjBkAXNpuEj6+dBgD4t+1nM8qyutA9hKFwDC67DVN5+Y7m7DYJd61Rxmrr9rOIxtIfqzOdA4jEZBS57Kj3cQOgNZfDho+uVjJNt75yFvEMMuJOXQ1AloGyQicqi7kB0Fqhy4GPJ+bVUzvOZZRlJXrXTiktgK+QFRFaK/E41Xn15MtnMvpZxxJjNaOyCIUuR8bPRiOVFrrwoURG3BMvn87oZ4l5NbumGE47C+60Vu314P3LlIy4ra9kNq/EWM2r9cJukzJ+Nhqp1ufBHYmepk9tP5vRz1LHqq4EksSxIu3o9pY+fvw4tm3bhu9+97tYu3Yt1q5di6effhq//vWvcfLkyTH/3q5du/CJT3wCmzZtwvTp0/GZz3wGS5Yswd69e/V6VDIB0SR//8U+nEk0t8+E6DPBU1BtrGoqR53Pg7E+niQovS1XNZVP6ucevqSczM2u9nIDoJMP3zQVVV43LvUO46d70y+LOXSpDwAwv76EGwCd3LVmKsoKnTjXOZhRpunhVmVeLZzig40bAF18ct10eD0OnGgP4PkMDsUOtfYBABY1lHIDoJOPr5sOt8OGQ619+P3R9HtZiUyShVNKtHo0usanNs6Ay27Dm+d7sT2D7MVjbcrGurnep9Wj0TX+4pYZcNgkvHamG2+c60775xxPjNX8Os4rvfzFLTMgScolPAcupp+9mJxXHCu9fPaWGQCAXx9uw1uX0s9efCuxZl80he9A0pZuO8Bdu3bB5/Nh9erV6tfWrFkDn8+H119/fcy/t2HDBjz33HO4fPkyZFnGyy+/jFOnTuGd73znqN8fCoXQ398/4h+ynpoSD26bVwMAeGZ35r0mxA1ZLAnUht0m4aEtzQAwaoBRBvDQluZJn2SqH34N/PDTS4HLjr++bRYA4F9ePIXugRBicRm7znbjVwcvY9fZ7gn1IhOB4CUcK914PU785SZlrL75+5Np38QpAsFLGks1ejK6VmmhC39xs7IJ+Pq2k2nfxHmI80p3lcVufCYxVl/77fG0e5q+JYKLDFjppqbEg48lsu0ffu4oQtE0xyoxr5oZsNJNQ1mh2n/2K786ikia2fbi82oBA1a6mVFVjA8sV7IXv/Kro2n3nxUHl811fAfqZUG9D+9dqtwc/U+/PpZ2ZYT4vFrMtQVpTLfgYnt7O6qrq6/7enV1Ndrbx+5r8+1vfxvNzc1oaGiAy+XC5s2b8eSTT2LDhg2jfv8jjzyi9nT0+XxobGzU7H8D5RaxoHx236W0N2qA0m/s1NUAAGBWtVeTZyNg88I6bL1rOWpHuX172dRSvHNB7aR/5t5E/xdurPX14ZumYl6tFz2DYXz6P/di/f/+I+58ejc+/5ODuPPp3djw6EvYNkbvOBGIFLfXLeQpqK4+tnYaZlQVoSMQwsPPH02rjFP0VeKiUl93b2hCY3kBLvcN46u/OZbWz9ivjlWphk9G1/rsLTNRU+LGxZ4hPPLb45P++7IsqxeWMWivr8+/fTYqi9041zWIb71watJ/Px6XsTuRSbeqqUzrx6MUf3v7XJQVOnHyagD/94+TL4+OxuLYe155B940fXKVLzQ5D2yeB6/Hgbcu+9MquQ1FY9ifyHrkvNLX37xzLgpdduw534Pvv9Yy6b8/FI7iyGUlGWsJ1xaksUkHF//hH/4BkiSN+48oYR6thEeW5XFLe7797W9j9+7deO6557Bv3z5861vfwl/+5V/iD3/4w6jf/+CDD8Lv96v/tLZmftsV5aaNsyoxI3H5xA/SeJkKZzsHEYzEUeSy80IXjW1eWIedD9yGH396Df7Ph5fia+9bBIdNwoGLfXhq+7nrvn+8DLmhcFRdVK6fVZm1/w35yOWw4Rv/Y4naeqC9PzTiz9v9QdzzzP7rAozbjrRhw6Mv4c6nd6s3BH7z9yfHDERS5jxOO77xP5ZAkoCfH7iM7+2c3Luwoz+IE+0BSBKwdkaFTk9JgNLP7+sfWAIA+PGeVvxwkln3rT1DONc1CLtNmnRLCZqcIrcDj35gMQDgP3ZdwP+bZIuIc12DaPMH4bLbGATRWYnHiX9+7wIAwHd2nMNzk7zg6uTVAHqHIih02Rm011lZkQv/8CfKWH37pTPYdmRylyYdvdKPgVAUXo+DZdE6q/K68ffvUSqQvvXCSbx8smNSf//gxT6EonFUFrt5+ZjOGsoK8eV3zwcA/O/fncCrpyfXIuKNlh6EY3FMKS3AtAr2SCdtTTq4eO+99+L48ePj/rNw4ULU1tbi6tXre9d0dnaipqZm1J89PDyML33pS3jsscewZcsWLF68GPfeey8+9KEP4Zvf/Oaof8ftdqOkpGTEP2RNNpuEz799NgDg33acQ89geNKlm0AyFXxBPfuN6cFuk7B2ZgX+dOkUfGT1VPyvxAfgo9tO4F9fPqNmWqUGpkbLkNt5ukv98GNvTP0115eg2D16X0sxsx5+/pg6z7YdacM9z+xHm3/kDeCdgdCogUjSzoppZfjSHcq8+uffHMdT289OOIPxpRPKhmHRFB8qit26PSMp1s6swP/3jjkAgK/86gi+t7Nl0mO1fGopfAW8IERvm+ZW455NMwEADzx7GD/cfWHCY/WHY8p6d+X0MhS47Lo9Iyk2L6zDn29oAgB84acH8bNJBIN/n7gVfM2MCvYHzoI/XToFH0tcmnTvj/bjl5PoF7wtMVYbZlXygpAs+OCKBnxwRQPiMvAXP9yH37418XVccqwq2B84Cz6yair+ZEk9onEZn/nPfXjh6MQD939MVBptnF3JsSLNTfqGhMrKSlRW3jiLaO3atfD7/dizZw9WrVoFAHjjjTfg9/uxbt26Uf9OJBJBJBKBzTbyw95utyMeT/9mTLKOLYvrsfWVszjRHsD6//0ShlN6I9X5PHhoSzM2L6wb9e/G4krZ0i8OXALApuvZ8sn1TegIhPDkK2fxjd+fxK6z3dg0txJf/c0JXLttExlyW+9ajmf3KwvQOxbW8sMvC/a09KA/OHa7ARlAmz+IPS09WNVUjoefP3bd+Invk6AEIt/RXMsNgU4+tbEJnQMhfGfHOfzv353AztNdeGDzvBv2JxWb8HTaFFB67r1tFroGQviPXRfwT78+hh2nOvHFzXOxYJzefLIsc6wM8MV3zkXfUBg/3tOKv//lEWw/2YEvbp6HOTVjt1CRZRn/vU9ZV7xncX22HjXvfeld89E3FMGz+y/hi/99GC+f6MD/d/tczKoeO2sqFpfV4NZ7Fo++ViTtPbSlGX3DETx/6Aru++lB/PFEB+5/x5xxD44jsTieO6hkpb6bY5UVkiTha+9fhP5gBL8/ehV/+V/78f5lU3Df2+dg6jgZbqFoDM8fUgKRW5bwHZgNkiThGx9cDP9wBNtPdeIzP9yHD65owOfeNhuN5WOPVTASU+cVP69ID5KcTsOmCbrjjjtw5coV/Nu//RsA4DOf+QymTZuG559/Xv2eefPm4ZFHHsH73vc+AMCmTZvQ1dWFJ554AtOmTcP27dtxzz334LHHHsM999xzw9/Z398Pn88Hv9/PLEaLeuKl0/jmKH12RAhj613LrwswbjvShoefPzYiy6qs0IlH3r9ozGAkaeuHu87jn35zHOHo+AcFEoCKYhe6B8OQZeDFL9yM2eNs7Egbvzp4GZ//ycEbft9jf7YEdb4C3Pn07ht+748/vQZrZ7L0Vk//ues8vvqb4wgl5tXiBh9ub67BprnVmF9XMiK4+8rJDnzy39+Ewybh9b+7DdUl1/dHJX3Isozv7WzB17edRDhxscHSxlLcvqAGm+ZUY16td0Qm/e+PtuMvfrgPLocNux98G8qLXEY9et6RZRn/tuMcvvH7k2qm9oppZbi9uQa3zK3C3BrviAMv8e4sdNmx68G3Mcs0i+JxGf/68hn8yx9OQRSvrJxWhs0La7FhduV1Y/Wzva344n8fhq/Aidf+7rYxs/VJe7G4jMf/cApPvHwGYue5qqkcmxfUYuPsSsyqLh4xVj/cfQF//8sjqCx2YecDt8HjZEZwtkRicXzrhVNq70VJAtY0VeCdC2qwYXYVZlYVjRir7756Dv/8m+OoLfFgxxdvhcvBjOBsicTi+OpvjuMHr58HoIzVhlmVePv8GmyaW4Wp5YUjxupfXz6Db/z+JBrKCrD9b29lAgBNyGTia7oGF3t6evC5z30Ozz33HADgT/7kT/DEE0+gtLQ0+QCShH//93/HJz/5SQDKRTAPPvggXnjhBfT09GDatGn4zGc+gy984QsTyl5icNHaYnEZGx596bpSTEECUOvzYOcDt6kvTFG+Odp/6BJGD0aSPs53DeLBn7+FXYlm6jfyJ0vq8e07l+n8VAQAu852TyhgWOC0Y1pFIU60B274vf/nw0vxp0unaPF4NI7zXYN4/A+n8OvDbYimtIfwuh1YMb0MK6cpzdWffrUF/uEI7l7fhK8kbnen7DrbOYB/efEUfnekfUQrjxKPAzdNL8fyaWWIxWU8veMcAqEoPnvLTPzdHfMMfOL8daYjgG/+/hRePH51xFhVFruxfGopljSWIhyN47uvnsNgOIb73j4b9719joFPnL+Ot/XjsRdP4Q/HryJ1V1PldWPtjArMryvBcDiK77x6DsFIHA9snqeWwFN2Hbnsx2MvnlLbPgjVXjfWzazAvLoSDASVsQpH4/jKe5pxd6IEnrLrUGsfvvXiKew4NbKnX73PgzUzKjC31oveoQi+t/McIjEZX33fQnx09TSDnja/7bvQg3958TR2nuka8fVqrxsrp5dhaWMpugfC+O7OFsTiMr71wSX4wIoGg56WzCZngotGYHDR2iYaABEZU+kEI0lfE82Qq/a6se2+m5mxkyVirrT7g6MG4gFlvkzmA4OZi9nVGQjhD8ev4g/HruKNlh4MhK4vc182tRT/9anVKHQxY8dIHf1BvJgYqzfP9446VquayvGfd69ixo7BrvYH8bu32rD9VCd2netGMHJ99v2GWZX4/idvYsaOwdr9Qfz68BXsON2FPS2jj9Vt86rx9MdXcs1nsCt9w/jN4TbsON2JPS09avZ9qs0LavHkR5ezP7rBLvUOqWP15vneUSuQ/mRJPf7Ph5eyjZHBWroG8cLRdvzxRAcOXOxFJHb9qv2DKxrw9f+xmGNFE8bgIoOLljXRwJTImJpsMJL0N9Ex+d4nVuJt80e//In0IbJ8gZFBRLH8+NePLMO0yiLsPteDb/7+BIZH2biJ72fQ3lixuIzjbf3Y09KDw5f6EInLWDW9HB9e1Qi3g8GqXBKNxXG8LYA3Wrrx1mU/YnEZa2ZU4EM3NfLCiRwTjMRw9Iof+y/04cgVP+IysG5mBT64ogEOjlVOCUZi2H+hF/su9OJ0xwAkCVg/sxLvXz6FY5VjxFjtOd+Dc52DsEnAxtlVeO+yKVxD5JjhcAxvnu/B/ou9ONMxAKfdhk1zq7BlcT2DwDkmGInhUGsf9l7oxbG2frjsNrxtfjXevaiOgUWaFAYXGVy0rIkGpqaUFmD9LCVY+LO9l274/SzfzJ4bZcgxMGWs0fqTjnZZ0o0CkWw3QEREREREZF6Tia+xLopMZVVTOep8nnFLNwHgct/whIKKQrWXFxtki90m4aEtzbjnmf3XldmKwNRDW5oZWDTI5oV1eEdzLfa09KAjEES114NVTeXXjcfmhXXYetfy6wKRtTe4tZ2IiIiIiIishZmLZDo3ypj6xgcXw1fgwqHWPhxs7cNrZ7sw1n/lzJIzzkQz5Ci3xeLyDQORREREREREZC4si2Zw0fImE5hi+WbuYmCKiIiIiIiIKPcwuMjgYl6YTGCKWXJERERERERERBPD4CKDizQKZskREREREREREd0YL3QhGoXdJmHtzAqjH4OIiIiIiIiIyDJsRj8AERERERERERERmRODi0RERERERERERJQWBheJiIiIiIiIiIgoLQwuEhERERERERERUVoYXCQiIiIiIiIiIqK0MLhIREREREREREREaWFwkYiIiIiIiIiIiNLC4CIRERERERERERGlxWH0A2hNlmUAQH9/v8FPQkREREREREREZD4iribibOOxXHAxEAgAABobGw1+EiIiIiIiIiIiIvMKBALw+Xzjfo8kTyQEaSLxeBxXrlyB1+uFJElGP44u+vv70djYiNbWVpSUlBj9OER5h3OQyHich0TG4hwkMh7nIZGxrD4HZVlGIBBAfX09bLbxuypaLnPRZrOhoaHB6MfIipKSEkv+B0xkFpyDRMbjPCQyFucgkfE4D4mMZeU5eKOMRYEXuhAREREREREREVFaGFwkIiIiIiIiIiKitDC4aEJutxsPPfQQ3G630Y9ClJc4B4mMx3lIZCzOQSLjcR4SGYtzMMlyF7oQERERERERERFRdjBzkYiIiIiIiIiIiNLC4CIRERERERERERGlhcFFIiIiIiIiIiIiSguDi0RERERERERERJQWBheJiIiIiIiIiIgoLQwumsyTTz6JpqYmeDwerFixAq+++qrRj0SUNx555BHcdNNN8Hq9qK6uxnvf+16cPHnS6MciyluPPPIIJEnCfffdZ/SjEOWVy5cv46677kJFRQUKCwuxdOlS7Nu3z+jHIsoL0WgU/+t//S80NTWhoKAAM2bMwD/+4z8iHo8b/WhElrVjxw5s2bIF9fX1kCQJv/zlL0f8uSzL+Id/+AfU19ejoKAAmzZtwtGjR415WIMwuGgiP/3pT3Hffffhy1/+Mg4cOICNGzfijjvuwMWLF41+NKK8sH37dvzVX/0Vdu/ejRdffBHRaBS33347BgcHjX40orzz5ptv4jvf+Q4WL15s9KMQ5ZXe3l6sX78eTqcTv/vd73Ds2DF861vfQmlpqdGPRpQXHn30UTz11FN44okncPz4cXz961/HN77xDfzf//t/jX40IssaHBzEkiVL8MQTT4z651//+tfx2GOP4YknnsCbb76J2tpavOMd70AgEMjykxpHkmVZNvohaGJWr16N5cuXY+vWrerX5s+fj/e+97145JFHDHwyovzU2dmJ6upqbN++HTfffLPRj0OUNwYGBrB8+XI8+eST+Od//mcsXboUjz/+uNGPRZQX/u7v/g6vvfYaq2eIDPKe97wHNTU1+N73vqd+7QMf+AAKCwvxwx/+0MAnI8oPkiThF7/4Bd773vcCULIW6+vrcd999+GBBx4AAIRCIdTU1ODRRx/FX/zFXxj4tNnDzEWTCIfD2LdvH26//fYRX7/99tvx+uuvG/RURPnN7/cDAMrLyw1+EqL88ld/9Vd497vfjbe//e1GPwpR3nnuueewcuVKfPCDH0R1dTWWLVuGp59+2ujHIsobGzZswB//+EecOnUKAHDo0CHs3LkT73rXuwx+MqL81NLSgvb29hGxGrfbjVtuuSWvYjUOox+AJqarqwuxWAw1NTUjvl5TU4P29naDnooof8myjPvvvx8bNmzAwoULjX4corzxk5/8BPv378ebb75p9KMQ5aVz585h69atuP/++/GlL30Je/bswec+9zm43W58/OMfN/rxiCzvgQcegN/vx7x582C32xGLxfDVr34Vd955p9GPRpSXRDxmtFjNhQsXjHgkQzC4aDKSJI34d1mWr/saEenv3nvvxeHDh7Fz506jH4Uob7S2tuLzn/88XnjhBXg8HqMfhygvxeNxrFy5El/72tcAAMuWLcPRo0exdetWBheJsuCnP/0pnnnmGfzoRz/CggULcPDgQdx3332or6/HJz7xCaMfjyhv5XushsFFk6isrITdbr8uS7Gjo+O6CDkR6euv//qv8dxzz2HHjh1oaGgw+nGI8sa+ffvQ0dGBFStWqF+LxWLYsWMHnnjiCYRCIdjtdgOfkMj66urq0NzcPOJr8+fPx7PPPmvQExHll7/927/F3/3d3+HDH/4wAGDRokW4cOECHnnkEQYXiQxQW1sLQMlgrKurU7+eb7Ea9lw0CZfLhRUrVuDFF18c8fUXX3wR69atM+ipiPKLLMu499578fOf/xwvvfQSmpqajH4korzytre9DW+99RYOHjyo/rNy5Up89KMfxcGDBxlYJMqC9evX4+TJkyO+durUKUybNs2gJyLKL0NDQ7DZRm7j7XY74vG4QU9ElN+amppQW1s7IlYTDoexffv2vIrVMHPRRO6//3587GMfw8qVK7F27Vp85zvfwcWLF/HZz37W6Ecjygt/9Vd/hR/96Ef41a9+Ba/Xq2YS+3w+FBQUGPx0RNbn9Xqv63FaVFSEiooK9j4lypIvfOELWLduHb72ta/hz/7sz7Bnzx585zvfwXe+8x2jH40oL2zZsgVf/epXMXXqVCxYsAAHDhzAY489hrvvvtvoRyOyrIGBAZw5c0b995aWFhw8eBDl5eWYOnUq7rvvPnzta1/D7NmzMXv2bHzta19DYWEhPvKRjxj41NklybIsG/0QNHFPPvkkvv71r6OtrQ0LFy7Ev/zLv+Dmm282+rGI8sJYPTP+/d//HZ/85Cez+zBEBADYtGkTli5discff9zoRyHKG7/+9a/x4IMP4vTp02hqasL999+PT3/600Y/FlFeCAQC+Pu//3v84he/QEdHB+rr63HnnXfiK1/5Clwul9GPR2RJr7zyCm699dbrvv6JT3wCP/jBDyDLMh5++GH827/9G3p7e7F69Wr867/+a14dfjO4SERERERERERERGlhz0UiIiIiIiIiIiJKC4OLRERERERERERElBYGF4mIiIiIiIiIiCgtDC4SERERERERERFRWhhcJCIiIiIiIiIiorQwuEhERERERERERERpYXCRiIiIiIiIiIiI0sLgIhEREREREREREaWFwUUiIiIiIiIiIiJKC4OLRERERERERERElBYGF4mIiIiIiIiIiCgtDC4SERERERERERFRWhhcJCIiIiIiIiIiorQwuEhERERERERERERpYXCRiIiIiIiIiIiI0sLgIhEREREREREREaWFwUUiIiIiIiIiIiJKC4OLRERERERERERElBYGF4mIiIiIiIiIiCgtDC4SERERERERERFRWhhcJCIiIiIiIiIiorQwuEhERERERERERERpYXCRiIiIiIiIiIiI0sLgIhEREREREREREaWFwUUiIiIiIiIiIiJKC4OLRERERERERERElBYGF4mIiIiIiIiIiCgtDC4SERERERERERFRWhhcJCIiIiIiIiIiorQwuEhERERERERERERpYXCRiIiIiIiIiIiI0sLgIhEREREREREREaWFwUUiIiIiIiIiIiJKC4OLRERERERERERElBYGF4mIiIiIiIiIiCgtDC4SERERERERERFRWhhcJCIiIiIiIiIiorQwuEhERERERERERERpYXCRiIiIiIiIiIiI0uIw+gG0Fo/HceXKFXi9XkiSZPTjEBERERERERERmYosywgEAqivr4fNNn5uouWCi1euXEFjY6PRj0FERERERERERGRqra2taGhoGPd7LBdc9Hq9AJT/8SUlJQY/DRERERERERERkbn09/ejsbFRjbONx3LBRVEKXVJSwuAiERERERERERFRmibScpAXuhAREREREREREVFaGFwkIiIiIiIiIiKitDC4SERERERERERERGlhcJGIiIiIiIiIiIjSwuAiERERERERERERpYXBRSIiIiIiIiIiIkoLg4tERERERERERESUFgYXiYiIiIiIiIiIKC0Oox+AKBfF4jL2tPSgIxBEtdeDVU3lsNskox+LiIiIiIiIiCinMLhIdI1tR9rw8PPH0OYPql+r83nw0JZmbF5YZ+CTEZkbg/ZERERERETWw+AiUYptR9rw2Wf2X/f1dn8Q9zyzH1vvWs4AI1EaGLQnIiIiIiKyJvZcJEqIxWU8+PO3Rv0zOfF/H37+GGJxedTvoewKRmL42m+P48Pf2YX/3HUessxxyVXPHbyMzz6zf0RgEUgG7bcdaTPoyehag6EoHn7+KD763d34+f5LRj8OjSMQjOArvzqCu777Bp47dMXox6Fx+Ici+PIv3sLHvvcGfvcW33e5rHcwjL979jA+/v09+MOxq0Y/Do2jMxDC3/6/Q/jE9/fg5ZMdRj8OjeNqfxD3/+wgPvnve7DzdJfRj0PjuNI3jPt+cgB3/+BN7DrbbfTjkMkwc5Eo4dXTnegdioz55zKANn8Qe1p6sHZmRfYejEb15V8cwbOJ4Mfucz3oGQzjvrfPMfip6FqxuIwvPnt41D+TAUhQgvbvaK5libTBZFnGF356EC8kNtSvnelGIBjFJ9ZNN/bB6DqyLOPeHx3A9lOdAICdZ7owFIriw6umGvxkdK14XMZnn9mHXeeUTdqrp7vwLx9agvctazD4yehasbiMT/3nXuy70AsA2HGqE//6keV492Jm1+eaSCyOP/+PN3H4kh8AsON0J57+2Eq8vbnG4Ceja4WjcXzi+3twoj0AQJlXP/ifq3DznCqDn4yuFYzEcNd338C5rkEAylj98M9Xc99LE8bMRaKEFyd4Qt0RCN74m0hXR6/48ez+S5Ak4APLlQ3at/94Gkcu+w1+MrrWj/dcRDASH/PPU4P2ZKw9LT144dhVOO0StiypBwB89TfHcaF70OAno2u9eroL2091wuWwqYGPf3j+KK70DRv8ZHStl050YNe5bhQ47bhjYS0A5XCso59riVzz27fasO9CL4rdDtyeCFI9+PPD6BkMG/xkdK3nDl7B4Ut+lHgceNu8asgy8Lf/fQj+4bGTBMgYP9vbihPtAZQXubBpbhXiMvA3/+8QBkNRox+NrvHM7gs41zWIKq8bG2dXIhqX8Tf/7xCCkZjRj0YmweAiUcKhSxMLTFV7PTo/Cd3Iz95sBQC8a2EdvvVnS/CexXWIy8A3fn/S4Cejaz0/wXJNBu2N96M9FwEoAftvf3gpNs6uRDgW57zKQT96Qxmrj6yaiifuXIZV08sRjMTx2IunDH4yutYPd18AAHx87TQ88ZHlWNpYiqFwDI//8bTBT0bX+nHiHXj3+ul48qPLMa/Wi/5gFE+8dMbgJ6NriXn1F7fMxNa7VmBWdTF6hyJ4avtZg5+MriU+r/5y00w8ddcKTC0vREcghO++2mLwk1EqWZbx08T+6vNvm41/+9gK1Ps8uNw3jB+8ft7YhyPTYHCRCEoa+KmrgXG/R4JyAcWqpvLsPBSNKh6X8bsj7QCAD6yYAgD423fOhd0mYfupTrw1wSAx6S8Wl3H0Sv+EvpdBe2NFYnG1v9iHbmqEJEl48I75AJRsntaeISMfj1IEIzG8lOgv9mcrlbH60ruVsfrlgcu4yoy4nDEQiuL1s0p/sQ/d1Ai7TcLf3TEPAPDf+y6heyBk5ONRip7BsFq6/mc3NcJht+HBdynz6idvXoR/nLY5lF0d/UEcbO2DJAEfXNkAl8OGL75zLgAl84oZcbnjYvcQjrX1w2GT8IHlDfA47fjbxFj9x67zzIjLIac7BnC6YwBuhw1/srQehS4HvvAOpd3Uv7/WgnB07CokIoHBRSIAe8/3IhyNo7TQCUAJJF5LBvDQlmb2hTPYsbZ+dARCKHY7sGGW0q9lWkUR3pMoDfzh7vMGPh2leuuyHwOh6KjzSWDQPjccuNiHwXAM5UUuLGkoBQA015dg4+xKxGXw1DqHvHm+B+FoHLUlHsyv8wIAljaWYtX0ckTjMv5z13ljH5BUr5/pQiQmY3pFIWZUFQMAVjeVY0mDD+FoXM3oIePtOtsNWQbm1njRUFYIALh5diXm1XoxFI7hJ29yrHLFjsSFIIum+NSDybfPr8GMyiIEglG1HzcZ79UzSl/gZVNLUVbkAgDcsbAWU0oL0DMYxi8PXDby8SjFa2eUebWqqRwlHmU//KdLp6CmxI2r/SH8+jAvjqMbY3CRCMpmDQBunVuNp+5ajlrf9VlUf33bTGxeyKbeRtt/UWm0vmxqKVyO5Cvso6unAQCeP9SGQJAZBrlALFSWNpZCAoP2uWxnYqw2zKqELWUs7l7fBAD4+f5LPLXOEepYza6EJKWM1YbpAICf7b2EaIxjlQteT9y0mXpxgSRJ+J+JefWTN1sRj8uGPBuNJObV+lmV6teUsZoOQOkbJ8scq1zwemKsbp6dnFc2m6RePsagfe54/YzyDtyYMlYOuw2fWKes2X+SKMMl472WGKt1M5PvQJfDhrsS+6uf7eVY0Y0xuEgEqKWbi6b4sHlhHXY+cBt+/Ok1+D8fXqo29b7QzUb5uWDveSW4uHLayEy3m6aXYWZVEYYjMTx/qM2IR6NriBL1dy2qw9Yxgvaf2jCdQfsccKi1D4Ayj1JtnF2Jaq8bvUMRvJIoxSVjibFaNX3kO/C2eTUoK3SiMxDCa4mgFhnrrcQlY8unjpxXmxfWwut24HLfMPac52VWueBA4uBy9YyR8+pdi+rgcdpwtnNwwr25SV+HE/NqxbSR8+q9S6fAZbfhRHsAx9sm1pKF9HVQXVuMnFfvW9YAu03CwdY+nO0cMODJKJUsy+o7cM0178D3r2iAJAG7z/WwRQ7dEIOLRIC6CGmuLwEA2G0S1s6swJ8unYK/unUWAOCFY+0YYB8Xw8TiMnad7U7JhvON+HNJkvDBlY0AJn6JCOlLbKwXTCm5Lmj/vmVKv8xzXVyo5AJxwLJgysh55bDb8N7EWP18P8uXjCbLMo6pY1Uy4s9cDpt6y/cvWBZouFg8OVYLr5lXHqcd71qkHKqwLNB4oWgMZzqUAMe1Y+X1OLF5gXLL9885rww3GIqqwahrx8pX6MRt86oBAL/gvDJc31AYl/uUxAyxvxKqvG7cPFvJkOM70HgdgRC6B8OwScD8upFjNaW0AGtnVADgvKIbY3CR8t54H34AsLjBh+kVhQhG4th+sjPbj0cAth1pw4ZHX8KdT+9G92AYAPDF/z6MbUdGZii+O7FZe6Olm7cPG6x3MDmvxAZgtKD99lOdvNTAYB39QXQNhJRFZe3178D3L1eCi388cRX9bDlgqEu9w+gPRuG0S5hd7b3uz0XQftvRdgyFeRhmpLOdAxiOxFDksmNGZdF1fy6C9r95q42XGhjs9NUBROMyfAVO1I+SYf/+5Q0AgF8fbmPLAYMda+uHLAM1JW5Ued3X/fn7Ep9Xvzp4mS0HDCYOV6aWF8JX4Lzuz9+XmFe/PHiZLQcMdiyRZDOjqhgep/26P0++A5m8QeNjcJHy3ol25ZbohrICtYFtKkmS8M7EqfXvj7Zn9dlICSze88x+tPlHBgs7AiHc88z+EQHGxvJCLGksRVwGfn+EY2UksVCZVlE46ryaVV2MhVNKEIvLeDFxSzEZ48gVJcN0ZlUxClzXLyrn1ZZgZlURIjEZL59gabSRjibGak6Nd0TPWWFpYykaywsQjMSx4xQPw4wkNtbN9SUj+pgKq5vKUVPiRiCYvFGajKGOVV3JiD6mwrqZFSgtdKJnMIw3E61ZyBhqNnC9b9Q/v3VuNbxuB672h3CglWNlJLUiYpTEDQB4+/xqeJw2tPYMq2tGMkbqO3A072iugcMm4dTVAZax07gYXKS8d75rEICysR7L7Yng4ssnOhCKMsMgW2JxGQ8/fwyjnWeKrz38/DHEUk6ntyRujf71YfZdNNK5xLyaNc68EqVmLzC4aKizHcpYza29PhNO2LyQByy54PRVZVE/b5QMUyBxGNYsxorzykjnEhuwWaNkmALKBRS3J8bqBY6VoU5eVQ6Z59WNPlYOuw3vmK/03+Y70FjqvKoZfW3hcthwa6I0mvPKWKc7EvNqjM+rQpdDvZSHn1fGEok215ZEC74CJ9YlLrvaxuQNGgeDiyYj+s796uBl7DrbPSKoQuk53630fJteUTjm9yxrLEW1141AKKre/kj629PSc13GYioZQJs/iD0tyYb4dyRKo/ec72G5rYFaOpWAVdMo5YCCCNrvPNPFfqYGaum+8Vi9Uz1g6WQJp4HEWM2oGmesEoHgPx6/yhu+DdSSWFs0VY69thDz6sVjV7meM9AFdV6NcxiWcsDCEk7jiHk1WqsBIbXaiGNlnPOJntrTx3kHqvOKAStDJRNtxp5XdyTGisFFGo+uwcUdO3Zgy5YtqK+vhyRJ+OUvf3nDv7N9+3asWLECHo8HM2bMwFNPPaXnI5pKat+5z//kIO58ejc2PPrSdX3naHIu9igv1KkVY79QbTYJ70jcGv0CT62zZqJ9E1O/b0ppAZrrSiDLwHdfbWEg3iDnRcBqnIXK7OpiTK8oRDjKfqZGEhvraeO8AxdN8aHe58FwJMZyWwNdSGysp41zGLZ8ahkqi13oD0ax+xwPw4zS0qVkWDVVjh2wWj2jHCUeB7oHw9h3gSWcRpnIIfP6WZUoctnR5g/iMG+NNoyYV9PH+bzaNLcKLocN57uHcOoqSziNItaB443V2+Yp5bYnrwbQkghwUXbJsqyO1XjrwHc018AmKZc1XurlZYw0Ol2Di4ODg1iyZAmeeOKJCX1/S0sL3vWud2Hjxo04cOAAvvSlL+Fzn/scnn32WT0f0xTG6jvX7g9e13eOJkc9WRtnUQkkT0L/eLyDJ6FZUu29vrH6RL5PnJJu3X6WgXiDiEVi0zgLFUmS1OzFF44xaG8U8Q4cL8NKkiQ1I47lS8a5MIHNmt0m4R3NLGM3kizLE5pXTrsNb5vPg0sjxeMyLvaIdeDY88rjtGNTotyW88oYoWgMl3uVi+LGO7gscjuwMVHCybEyxlA4io6AUj003rzyFTqxdqZyEzHHyhh9QxEEgkr10NTysT+vKovdWDm9HICyFyYaja7BxTvuuAP//M//jPe///0T+v6nnnoKU6dOxeOPP4758+fjU5/6FO6++25885vf1PMxc146fedoYmRZnlDWDqBkGBQ47egIhNh4OEtWNZWjzufB9e3VFRKAOp8Hq5rK1a9tO9KG3751/QKFgfjsicTiaE1s1sbbAADAOxcoG+uXTnQgwls4sy4YieGKX9ms3egdKHqObT/VwVs4DRAIRtA1EAYATL3BYdjtKfOKh2HZ1zkQwkAoCpukXDQ2HvEOfPE4g/ZGaO8PIhyNw2GTUDfKTdGpxDvwJV5sZYjWniHEZaDIZUdV8fU3RacS78A/cF4ZQmTZlxY64Su8/lK/VKIyjPPKGBcS6/Vqr3vUS/1SvS1xwMKxorHkVM/FXbt24fbbbx/xtXe+853Yu3cvIpHIqH8nFAqhv79/xD9Wk07fOZqY7sEwBsMxSBLQWF4w7ve6HXasn6Wcrr3CEs6ssNskPLSledQ/EwHHh7Y0w564iVME4kfDQHz2XO4dRjQuw+O0oeYG2adLG8tQXuRCIBhlWaABWnuGIMuA1+1ARZFr3O9dOb0cxW4HugbC6g3TlD1is1ZR5Br1BvZUa2dUwOO0oc0fVC+roOwRWYv1pQVwO8bfrG2YXQWnXcKF7iGWBRpAlAM2lhfCYR9/W3TLnCpIknL5QVviUIayJ9nDr2jUW71T3TpXCYIcvuRHZ4D9t7NtIln2ghirfRd64R8efb9P+kkm2Yx/EAZAvSxp17luDIXZK52ul1PBxfb2dtTU1Iz4Wk1NDaLRKLq6ukb9O4888gh8Pp/6T2NjYzYeNavS6TtHEyPKK2q8nhtuAABgU+ID8JWTPLHJls0L67D1ruXXBT5qfR5svWs5Ni+sU7/GQHxuEJlw9aUFsNnG3wDYbRJunq2ULzFon32tib45jeWFN9ysuRw2bEiUmr18gmOVbRPptyh4nHasncHDMKOIwFND2fiHlgBQ7HbgpkSp2cvMBsm6ycyrsiIXljWWAuC8MsKVScyr6hIPFtQrN9+yT3D2TWZeNZYXYlZ1MWJxGTtPj77fJ/1cVMfqxoHg2dXFmFJagHA0jl284JRGkVPBRQDXbW5EOc9Ym54HH3wQfr9f/ae1tVX3Z8y2dPvO0Y2JQFTtDUphhE1zqwAkTteGeLqWLZsX1uHhP1kAQLnR9sefXoOdD9w2IrAIMBCfK9r6lP//1vtuvAEAGLQ3kngH1pdObKxunae8A1/mWGVdW0rQfiJEhgEDVtl3JfEOrJvgO1Bk7rzCIEjWtfUp82rKROfVXJYFGmWy80qs2Tmvsk+sLSY+r7i2MIo4ZB6v36IgSRJuY2k0jSOngou1tbVobx/ZK62jowMOhwMVFRWj/h23242SkpIR/1hNOn3naGKu9ouFysSCiw1lhZhdXYy4DOw4zcVKNokT68UNPqydWaGWQqdiID43iCDIROfVzSmlZu3jZJ6S9sT/vyc6ViIQfOhSH7oHWGqWTZMeqznKWO290Iv+IA/Dsmmy70ARtN/NUrOsa5vkvBJB+9fOdCEUjen2XHS99snOq8Tn1Y5TnYiyp3NWiXfgRJM31AOWk53s6Zxlk020UQ+Z2dOZRpFTwcW1a9fixRdfHPG1F154AStXroTTOX5/IStL7Tt3bThltL5zNHHtieBiTcnEg01iYcmSmOy61HvjchgG4nPDZDdr5UUuLGkoBcDsxWyb7KKypsSD5roSyDxgybq2SX5eTa0oxMyqIpaaGUB9B04wa2dmFUvNjCLWgbUTzIZbUF+Caq8bQ+EY3mxhn+BsujLJebW0sRS+Aif8wxEcutSn45PRtcRhWO0EP69WTi9HkcuOroEQjl6x3v0JuUwk2kx0rNbOqITbYcMV9nSmUegaXBwYGMDBgwdx8OBBAEBLSwsOHjyIixcvAlBKmj/+8Y+r3//Zz34WFy5cwP3334/jx4/j+9//Pr73ve/hb/7mb/R8TFMQfeeu3QCO1neOJq59khtrANg0Rzmx4Y2p2XWl78YlgQzE54bJbqyBlPIlBu2zarIZVkDqqTXHKpuuqkH7ic8rkQ3C0ujsUkvYJzivJElS5xXfgdk12SCIJEnq5xVLOLNrsp9XDrsNG2ezT7AR2vsn93nlctiwQYwV51VWTbYqosBlx7qZSkUp5xVdS9fg4t69e7Fs2TIsW7YMAHD//fdj2bJl+MpXvgIAaGtrUwONANDU1ITf/va3eOWVV7B06VL80z/9E7797W/jAx/4gJ6PaRqbF9Zh5wO34SvvUYInVcXuUfvO0cRN9oUKpJ6u8cbUbLrar5Rg3uj24bEC8TUlbgbis0QEgicVsEoEQXae6UKE5UtZM9nMRSA5VttPdfLm9SxKa6zmJXv58TAse0Tf2XTm1csnWWqWTcnMxTTGikH7rInHZVz1K+vAdNYWr5ziWGVLJBZHR+KG7nTfgZQdQ+Eo+oNKK46aSYyV6LvIsaJr6Rpc3LRpE2RZvu6fH/zgBwCAH/zgB3jllVdG/J1bbrkF+/fvRygUQktLCz772c/q+YimY7dJeN+yKQCAzoEQhiPs95KJq2mURbscNqxP3Ji6nRkGWSMuYakucd/we0Ug/kefWg1fgdJS4X9/YDEDi1kiNmsTvXgCABZN8aGiyIWBUBR7z7PULBtkWU45YJn4WKWWmh24yLHKhnhcnnSPYABYOb0MRS47OgMhHGtjqVk2BCMxdA+GAUz8UisAWDuzAi67DZd6h3G2c0Cvx6MUg6EoAomN9WSCIBtmV8Jhk3CuaxCtPUN6PR6l6B4MIxyLQ5Imt2a/OVFtdORyPy/zy5LOQAiyDDjtEiqKXBP+e6Kn88HWPvQk3qGkL7EGLHTZ4XU7Jvz3xLzaf6EXAyH2CaaknOq5SBNTVuRCtVcJsJxmr4O0ybI86d5wwi1zRWk0g4vZEIvL6BpQFhoTvYzFbpOwblYlNi+oBQC8yp5jWTEcjqEvcZP6ZDZrNpukLlaYYZAd/cEohsLKAdVESwKBkaVmfAdmR9dgCNG4DJsEVHlvfMAiuB12rEschrGfaXaIILDHaUNp4cT7hRe6HFg9Q+kHzNLo7BAHYcVuB4onsbH2epxYPrUMAN+B2SJKoquK3XDaJ759rfK6sbjBB4AJAdki9lbVXg9sk2hDVOvzYF6tF7IMvMqezlmRmrktSRMfq2kVRZhWUYhoXGafYBqBwUWTmlvrBQCcbGdwMV39waia+TmZU1AAuHm2EgQ50NoH/zBv4dRbz2AYsbgMSQIqiyd+CgokT9d2cAOQFWIDUOSyo8QzuYu4RB8rbgCyQ5xYlxY6UeCyT+rv3jKHByzZJMaqyju5jTXAscq2tpRs4Mls1oBk5g7HKjvS6bst3DxHCdpzbZEd6SYDAKm90jlW2ZBOyynhFnXNzoSAbJjsZS6pxCEz34GUisFFk5pTkwguMnMxbeKFWlrohMc5uY11Y3nyFs7Xz/ADUG+ilKWiyAXHJDfWG2ZVwiYBpzsG1F6ApB81wzSthUoVJAk40R5Q5yfpRwSC01lUig3A4Ut+dA2ENH0uul4yCDLxMltBjNX+izwMy4bORK+xyWSYCmKs3jjXg6EwS830NtnLXFJtTBwy7zrbzT7BWZCcV2l8XiUOLl893cU+wVmgri0yCC5uZ5/grEinl7MgEm2YZUqpGFw0qbmJ4OIpBhfTJjbEVcWT3wAAwC1zmGGQLZksKn2FTixtLAXA07VsEPNqMn12hPIiFxY3lALgvMoGEQhOJwhSXeJBc10JAC4ss0E0x69OY6xSD8Ne42GY7sQ7cLJZ9gAws6oIU0oLEI7F8ca5Hq0fja7RnkbfbWHhFB/KCp0IhKI42Nqn8ZPRtbrVz6vJz6slDaUo8TjgH47g0KU+jZ+MrtWpfl5Nfl6tmF6GQpcdXQMhHG9nn2C9Xc3ggGXtzAo4bBLOdw/hYjd7z5KCwUWTmsOy6IyJhUpFGhsAYGTfRd7sqK9MNtZAsjSaASv9JTfW6QbtOVbZ0p3hAYsoY2d/OP2Jz6v051XiMIxjpbtM3oGSJKlrC/bI1J96yJzG2sJuk7BhNtuuZEsm80rpE8zPq2wRB5eVaQSC3Q471s2sAMB1YDZkcsjs9TixfFqi9ywPmSmBwUWTmlvjhU1SXgodLB9MS7eaYZXeZm11UzncDhva/EGc7uDNjnrqzDC4KAJWO890IcryJV11JcYqnUUlkDJWpzlWelOzTNM9YEnpZ8pSM311D6afDQek9DPlYZjuMg8E84AlW5Jjld68upk9x7Imk6oIgPMqm9TPqzT3V+pYMRCsOzFWFWl+XvEdSNdicNGkClx2zKgqBgAcvcK08XR0D2aWuehx2rFmRuJ0jR+AuhIB9OqS9D78FjeUorTQiUCQ5Ut668xwY72kwQdfgTNRvuTX8tHoGsns7fTGavm0MnjdDvQORXDkMsdKT+pYpbmxXtVUDo/Thvb+IHs16yzT7O31syrVUrPzXYNaPhpdI7mxTm9eiWy4w5f96E2sKUkf6rxK95B5rugT3IcejpWuujPIXASSmfb7LvQiEGSfYD2pY5Xm2kJUhrH3LAkMLprYgnql39WxNgYX09GlbtbSW6gAPAnNlo4M+rcAifKlWTxdy4ZMN9YOu00dK84rfXUNZhawctptWJ8YK5aa6SuZZZrevOJhWPZ0ZthypdjtwMrpSqnZDpaa6ao7w3Vgrc+DuTVeyLJSGUH6yTQjuKbEg3m1ylixT7C+Mq0Mm1pRiOkVhYjGZbx+tlvLR6NrJBNt0hurhfU+lBe5MBCK4sDFPg2fjMyKwUUTE830j15hxkg6xIdfeZobACB5ErqnhTc76inTnosA+y5mS3cGlxkIqeW2pJ9kCXsGByxquS37w+kp00x7ANjEd2BWdGd4wAKwR2a2aDGvbp7Dg8ts6NRiXs3lO1BvsiwnDy65Dsxp0VgcvUPKWJWnechsY/IGXYPBRRNbUO8DwLLodImyiHRTwQFgRmURGsqUmx0f/8Mp7Drbzd5jOsj0ww9ILlQOX/azJEZHXRlmFwDJQPChaDDkxwAAwaxJREFUS30sNdNRpn2RgOS8Otjah74hjpVeMs0IBoBb5ioBqzfP92AgxMMwPciynLwkJKPgojKvXj/bjVA0psmz0UjxuJxcB2YwVqI0esdp9jPVSzASQyCovLO0ObjsQpxrdV0MhKIIR5Xy2Iwqw9gnWHe9QxHIMiBJQFmhM+2fI9bszLQngMFFU2tOlEVf6B5iT4o0ZJoKDgC/P9quLk6/s6MFdz69GxsefQnbjrRp8oyk6BtS/vsuLUx/UcmSmOzQIghS6/NgbmKsGLTXhyzLKT0X059X9aUFmFNTjLgMvHqaZYF6iMTi6jsw3RJ2AJheUYip5YWIxGTsYqmZLgbDMQQjiY11BvNqfp0X1V43hiMxvNnSq9XjUQr/cET9XCnLYG2xKnG539X+EC/304lYZzvtEnwF6QdBVk4rR6HLjq6BEFtK6USsK4pcdhS47Gn/nDUzKuCy23Cpdxjn2HtWF+KAuazQBYc9/ZDQxsSlLm8xeYPA4KKplRe5UOdTetAdb2OD9snK9KbUbUfacM8z+zEUHplV0O4P4p5n9jPAqJF4XFYzojI5WQNSTtdOMQiih6FwVJ0PmZTabjvShks9QwCA/9h1gUF7HfiHI4gmNtaZBEEAYFMiI459F/UhsndtUmZBEEmSUm6NZhm7HkSrgQKnHUVuR9o/R5KklJ7OHCs9iI21r8AJlyP97ZDHacfqRD9TlgXqoyulh58kSWn/HJfDhnUz2dNZT5nePiwUuhxY1VQOgO0h9NKT4UVxQmryBnvPEoOLJicudWHfxckJRZMlFum8VGNxGQ8/fwyj5VKJrz38/DFmW2lgIByF+H9jSQYn1kBKSQzLl3TRFVAWKm6HDUVpnliLoP0gg/a6EuXrXo8Dbkf62QXAyIutWGqmPTFW5UVu2Gzpb6yB5Fi9cpLvQD2orQbSvCU1FfvD6atLg8xt4ebZDFjpKdNkgFScV/rScl7x0kx9adEbU7iZPTIpgcFFk2tO9F08xr6LkyLSth02CSWeyQes9rT0oM0fHPPPZQBt/iD2tPSk+4iU0DeolAMWOO3wODMLgqycXoYCpx2dgRCzfXWQ2nA9newCBu2zR4tLJ4SV08vUUrPj7fws0poasNJgA7B2JkvN9NQZyLyHn7BhViVsEnDq6gCu9A1n/PNoJPX24Qz6wgliY72npQfBCHtkaq1Lw3l1S6JH5v4LvehnSynNZXoDeyoRCN59rpvzSgeZ3uqd6ubEvHqVyRt5j8FFk0tmLnJDNxndA8kLQtLJBOkIjB1YTOf7aGx9w8pYlWZYEg0Abocda2cmypfYd1Fzar/FNEuiGbTPnuTFO5kHrNwOO9Yl5hVLo7WnRW9MgaVm+urScLNWWujC0sZSAMwG0UOyfDPzeTW7uhi1JR6EonF+Pumga1C7w7CpFYWYUVmEaFzG6yzh1Fzy4FLbefUG55XmtFxbrJxeBo9T6T178iqTN/IZg4sm11ynBBdPdwTU27noxjK9zKXa69H0+2hsWlzmkkqUL3Gzpj3RGy7d/i0M2mePurHWIAgCsHxJT1oGrICU0miOleaStw9r83l1yxz2M9WLluWbkiTh5jlcW+ilW8PDMCCZacrPK+11a3ADu5Dae5bzSntargM9TjtWNymHzK+yr31eY3DR5BrKCuArcCISk3GKJwUTlkwFT2+hsqqpHHU+D8bKeZQA1Pk8aoYIpa83cZlLaYb9FgWxqHzzfA8GQ1FNfiYp+oZFIDi9sWLQPnu03FgDySDIPpaaaa5bw75IQLLU7A2WmmlO68MwcQHPa2e6EInxAFlLWpYEAik9x1gVoTmt55Xad5G9ZzWnZX9MgD0y9aT1OpDvQAIYXDQ9SZLU7EVe6jJxIrugPM3got0m4aEtzQAwZoDxoS3NsGfYfJ+UW20BbcqiAaCpsgiN5QWIxGTsPtetyc8khboBKGDQPteJG9gzvSVQEKVmMZaaaU7L/piAUmpW71NKzfgO1JaWbTwAYNEUH8qLXAiEojhwsU+Tn0kKLUsCAWD9zEpIiR6ZbX72yNSSX+N5tXZGBdwOG674gzjTMaDJzyRFatspLayfVQm7TcKZjgFc6h3S5GeSQvtMeyV7+42WHgyHeXCZrxhctIDFDcqlLocvMbg4USIIUpbBQmXzwjpsvWs5an0js6gcNglb71qOzQvrMnpGUmh9Yi1Jktp4mCeh2sp0A8CgffaIeeXTaF4ByQwDlnBqq1f9vNLuHcix0odfPWDRJghis0nYqN5E3KHJzySFKAnUKghSVuTC4oZSAMCrp3nAoqU+jeeVx2nH6hlKCSfXgdoS1UZazStfgRPL1N6znFdaEgeX5Rplb8+sKsaU0gKEo3HsbuHBZb5icNECxGKGwcWJE9kFmW6sNy+sw84HbsOPP70GX3vfQkgAonEZSxvLNHhKAlLKojU6sQbAHi46SQaCtQ/a2yUJT350GYP2GlFL2DXarAEj+y6y1Ew7fg3m1bX4DtRHpq0hRsN+pvoQn1flWh6wsKezLsS88nFe5Ty12ijNCpbRJMeKByxaEgeX5UXazCul92yy5QDlJwYXLUBkLp5o70coyjTkidDyFNRuk7B2ZgU+snoalvBmR81pnQkCAGtnVsBhk3C+ewgXugc1+7n5Ts2Gy3CsUoP2X/8fi+CwSYjJMubUlmjxmATAr0PQfk2i1KzNH8RplpppRmzWMp1XqdbNqoTDJuFc1yAudrPUTCui3YBPw431xkSm/ZHL/bzMSkN6BKw2JjbWO890IRbnAYtWMm25MhoRsHrjXA+Gwuy/rRUtDpmvdYvae7abvWc1EovLan9sLT+vGLQnBhctoKGsAOVFLkRiMo638VKXidC6j5/Al6r2xAZAq5JAAPB6nFgxTckuZSBYO8msnczHSgTt/2zlVKwR5Us8CdVMnw4BK4/Tro7VKyeZYaAVNdNew7Eq8TixPPEOZDaIdvRYW1R53Vg0RTlE5i2c2pBlOSUjWLu1xdLGUnjdDvQNRfDWZVYTaUGWZbXlSplGGVYAMLOqSCnhjMXxxrkezX5uPgtGYhhOXBKmZdB+Yb3Se3YgFMX+C72a/dx8FghGIApMtD24VJI3WroGmbyRpxhctABJklL6LvYZ+zAmocfJGpA8XXv1dCeiPF3ThJoJovFYqan73Kxpxq/xzd4Cg/ba0+0dyLHSHMfKHGRZ5liZxHAkhnBijabl55XTbsO6WcoBCw8utTEUjiESU6IgWmYupvae5bzSRn/icMVuk+B1OzT7uam9Z3kTsTbEZ1WRyw6XQ7twUOrBJd+B+YnBRYsQfRcPtfKkdCKSffy0W6gAwJKGUvgKnOgPRnGIgV5NaN3IWxCbtV1nuxCOMhCsBT36jQHJoP3uc90IRtj6IVN6lcMAwKbEWL3Z0ovBEEvNMhWMxBBKvJ+0/rwSY/X62W62VNHAYDiGaFz7IAgw8uCS5baZE+sKp11Cocuu6c/eNLcaALO3tSLWFS6HDR6ntttWBu21lVoRIUnaXrzHsdKWlpVG19rEoH1eY3DRIhZPYebiZOjRxw9QTuvUmx1ZwqkJvT4Am+tKUFnswmA4hn0ss8hYKBrDUFgJUGi9sZ5dXYzaEg9C0Tj2tLB8KVN6lcMAQFNlERrLlVKzXWd5W2CmRBDEYZNQpHEQpLmuBFVeN4bCMew9z3dgpkSWvR5BkGWNpfB6HOhlua0mkv2BXboFQQ629qn/TVD6+lIqIrQeq3UzWcKpJb2SAYCRvWc7AyHNf36+SfYH1n6sxDuQB5f5icFFi1jcqAQXz3QOYIDZIuOKxOIIJP5/pMeJDU/XtBOPy+oHYJnG2XBKmUXixlSWWWRM9BqTJMDr0a4cRvmZEueVhvQqhwGUsdo0J5G5w15+GRP9FksLtd9YS5KEm2dzXmkldWOt9Vg57DZsmKUcXDIjLnOp80pr9aUFmFNTjLgMvHqabVcypVerAWBk/22+AzOnVxsjQOk9u3CKcqnfq1yzZ0ys2bXsYyqkHlzu48Fl3mFw0SKqvR7U+TyQZeAIT7XHJXqCAECJxkEQIBlcPHzZj+4Bnq5lIhCKQlSAleh4usa+IJnzp9wUbbNpu7EGwN5IGtKzHAZIzqtXTnZCllnCmQmtbmAfi1q+xEz7jOl1UZzAUjPt6FW9IqS+AykzetwUneoWvgM1o64tdJ5XfAdmTs95xYPL/MbgooXwUpeJER9+Xo8DDrv2U6C6xIN5tV7IMrDzDE+tMyE2AAVOOzxObUsCAWBDooT96BWWWWRK70Xl+lmVsNsknOkYwKXeIV1+R77QsxwGANbOrIDLbsOl3mG0dLHULBN9Otxom2rDrErYJODk1QCu9A3r8jvyhd5jJS4hO9Tah95BlttmQq/+wILou7j9VCfi7JGZEZFlqkc2HAA1054lnJnT4wb2VLckxmrHKfaezVSvjlmmABMC8hmDixaiXupyiZmL49GzxELgS1UbYlGpdUm0UFnMMgutqBlWOi0qfQVOLGssBQDs4A3fGdE7w6rI7cBNTUqpGTN3MuMf1ucGdqGsyIUl6rziWGWid0jfsarzFWBujRdxHlxmLLXnoh5WTi9DocuOroEQjrX16/I78oWeffwAYH6dF1VeN4Yj7D2bKTUQrNNYLZtaimK30nuWVXqZ0XtebZxVCUkCTrQH0O4P6vI7KDcxuGghSxLBRWYuji+5WdNnUQmkltt28dQ6A706B6wAlllopU/njTWQOlbsOZaJrBywcF5pIhm012+sROYOxyozegftAR5cakXPnosA4HbYsW5mBQCOVab0nlfs6awdvdcWTrsN62cp84qHYZnRe16VFbnUuATHKr8wuGghixJl0a09w+hhycyYsrGxXjmtnKfWGshGwEr0BXnpRAd+ceASdp3tZrlFGrK5sX7tTDcisbhuv8fq9M7aAZJlgbvPdSMYYalZupLtBnQ8YEnMq52nuzivMqB+Xul4GLYpJQjCfqbp69e5jQeQcsDC7O2MZGNecay0oXd7HCBZGs1AcGaS+ysmb5C2GFy0EF+BE02VRQCAQ8xeHJPeDfIBwOWwYd1MpZ8fX6rp0/M2M6FrIAQJQCAYxRd+egh3Pr0bGx59CduOtOn2O61I7xILAFhY70N5kQsDoSj2X2D5Urr0ztoBgNnVxajzeRCKxrH7XLduv8fqsnEYtmiKD2WFTgRCURy42Kfb77G6bKwtViTKbTsDPLjMRHayt5UgyL6LvegPRm7w3TSWbMyr1N6zbX72nk2X3j0XAeDmOcreav/FXvX30eSJQLCeVRHi4PLV052I8uAybzC4aDGiJxk3CGPTu5G3wPKlzPUO6pthte1IG+790QFcm//R7g/inmf2M8A4Ccmm6/otKm02CRtnM2ifKb1vSgWUUjNxuy37LqbPn4VAsN0mqZeFsOVA+rKxtmC5rTb07hEMAFMrCjGjsgixuIzXTrNHZrqyMa/Ye1Ybel++AwANZYWYVV2MuAy8dpbzKl3ZWAcuaSiFr8CJ/mAUB1v7dPs9lFsYXLSYZVNLAQAHLjKrZyz+LKSCA8AtiXLb/Rd4ap0uPTOsYnEZDz9/7LrAIgD1aw8/f4wl0hOUjcxFIKWfKS/gSVvWDljU3rMcq3RlI2sHSI4VA8HpS27WdF5bsIQzY9ko3wR4yKyFrM8rjlXasr0O5Dswfcl1oH7zys6EgLzE4KLFLJuq3NB5sLWPF4mMIVsba3FqHY3LeP0MywLToefJ2p6WHrSNc4OZDKDNH8Selh7Nf7cVZaPnIgBsTATtj1zuR2cgpOvvsirRa0fPnosAsG5WJRw2Cee6BnGxe0jX32VVfVkoMwOS8+rolX50BHizYzqy0W4ASCm3vdCLAA8u06IeMmfpgOWVk+yRma7szStRwtnFEs40ZaMsGhgZCOa8mrx4XE7pZZqlQDCDi3mDwUWLmVfrRYHTjkAwirOdA0Y/Tk7K1mYNQEqpGV+q6RCB4DIdxmqiG2hutCcmGz2sAKDK68bCKSUAlD4uNHnZOmAp8TixfJpy4MVy2/T4s5RhVeV1Y9EU5VK4V0+x1Cwd2coyHXFweZYHl+nIxkVJALBmRgXcDhva+4M4dZVr8nRka14tbihFaaETAZZwpiUSiyMQigLQ//NqVVM551UGBsJRiPyjbFVFHL7kR9cAEwLyAYOLFuOw27A4cWs0+y6OLlvlMECyJGYHT9fS0jukX/+Waq9H0+/Ld2qvHZ03awBPQjPlz1IgGOBYZSpb2QVASpYVx2rSZFnOWtAeSB5csox98kLRGIbCyg32evaGAwCP0461iR6Zr5zkActkBSMxhKJKFqHe80op4eS8Spe4gR0ASnTeX3mcdqyZocwrtl2ZPLEG9Dht8Djtuv6u6hIPmuuUhICd7D2bFxhctCBRGr2ffRdHlc3N2pqmCrgcNlzuG2YmaRr0LIte1VSOOp8H0hh/LgGo83mwqqlc899tRdnKXASSZYE7TnWyJ+YkjQiCZCEQLC51ef1sN0LRmO6/z0rC0TgGE0GQbIxV6s2OnFeTE4zEEVaDINkbKx5cTp7IBrZJgNft0P33sZ9p+sS6wm6TUJzFseJh2OSJdUWJxwG7bayVtXY4Vunry1IfU4G9Z/MLg4sWtFy91KXP0OfIVdkMghS47FidCE5xYTl5all0kfYfgHabhIe2NAPAmAHGh7Y0Z2WRZHbRWByBYHbKYQDl4iqv24HeoQiOXPbr/vusZCAUVQNH2XgHNteVoMrrxlA4hr3neeA1GSIIIkmA16P/xnpZYym8Hgf6hiI4fKlP999nJSJz22GTUOTSNxME4MFlJvwpZba2LHy+b5qrHIbtvdCDgUTZKE2M2m+xwAlJ0n+sbp6jXD7x1mWWcE5WNltOAcmA1Z6WHgyFOa8mI1t9TIXUy/14H4T1MbhoQSJz8VRHgLcUXyMWl9X/n2SjfBPg6Vq6RjQc1ilgtXlhHbbetRy1vpGlz8VuB7betRybF9bp8nutpj+YXNjp3b8FAJx2G9bP4g106RAbALdD/3IYAJAkKSVzh2WBk+FXWw1kJwjisNvUmx15GDY5qYeW2QiC8OAyfdm4JTXV9IpCTC0vRCQm4/UzLAucDLXfYpaCINVeDxbUs6dzOvxZDljNqCxCQ1kBwrE4dp9j79nJyFYfU2H51DIUux3oHgzjLSYEWB6DixZU5XWjsbwAsgwcbuUkThUIRiBnqYmtIDbWb7T0YDjMssCJCoRSGg7ruFjZvLAOOx+4DT/+9Bp8aGUDAGBOjZeBxUkQQWCv2wGHPTsfK7wsKT3ZutU7FQ9Y0tOnY1uIsXCs0pPtzRqQzIjjWE1OtsdKkiS1PQT7mU6Ooe9ABu0nxYh5xbFKTzb7AwOAy2HDhkRCwEsneMhsdQwuWtSyRiV78QD7Lo4gPvyKXHa4HNn5z39WdTHqfR6Eo3G80cLTtYkSpUuFLjvcDn0zrOw2CWtnVuC+d8wBABxs7UXvYFjX32klYqGSrewCIFm+dOBir/rfCt1YtnvtAMDG2ZWwScCpqwO40jectd9rdsmsneyNlehneuhSH3r4DpywZNZONseKB5fpyGbfbUENLp7oYI/MSTByXu043cUSzknIdlk0wMOwdPnVqrDsjdVt85S1xcusYLE8BhctSvRd5KUuI2W7HAZInK6xme2k9epcEj2aOl8B5tV6EZc5VpORzduHhYayQsyqLkZcBl47y1KziVJv9c7iWJUWurC0sRQA59VkJC/eyd5Y1fo8mFfrhSyzLHAyjMiwmllVhCmlBQhHWRY4GX4D5tXaGZVwO2y44g/iRHsga7/X7IyYV8unKSWcPYNhHLnC6q+JMuLzat2sSjhsEs53D+FC92DWfq/ZZfPuAWHTPGUffPiSHx2BYNZ+L2Ufg4sWJfouHmjt4ylpCnFinc3SJYCna+lIZsNlLxAM8HQtHcmm69kdK5bETJ4RmzUgmRHHsZo4IzKsAH5epcOI7G0eXKbHiAyrApcd62ZWAGBZ4GQYMa+Uns7KWPHzauL8BnxeFbsdWDFN2e/u4DtwwoxItKn2erBoig8A+wRbHYOLFjW/rgRuhw19QxF899Vz2HW2W70hNJ8Z0W8MUE7X7DYJ5zoH0dozlNXfbVZ6X+YyllvnJftYcc5MjBGnoMDIIAgPUSbGqHegKAt87UwXIrF4Vn+3WRmRYQUkb+HkzY4TZ0S7AYCB4HT0DRtzyHzb/BoAwMsMLk6YcfOK/UwnSw0EG/R5xbGaOKPW7GJ/xXegtTG4aFEvnbiKeGKz/dXfnsCdT+/GhkdfwrYjbQY/mbGMeqGWeJxYkcgm5QfgxIixKivK7lgtayyFr8CJvqEIe5ZOkFHzalVTOTxOG9r7gzh5laVmE5HMhsvuZm3RFB/Ki1wIhKLYf4HzaiKM6LkIACunlaPQZUfXQBjH2vqz+rvNKts3pQrrE2WBLV2DLAucIKM+r0RVxP6L7Ok8UUbNK9HTeT97Ok+YEZdaAckDltfPdiMUZe/ZiVDnVbYPWBLvwFdPdyEc5SGzVTG4aEHbjrThnmf2IxIbmXHQ7g/inmf253WAMfnhl93NGsDTtckyaqwcdpu6WGFp9MQkM6yyO1Yepx1rZrB8aTKM2gDYbBJunq1s2Hhj6sQY0cMKUG52XDdTGSt+Xk2MUQGrYrcDK6fz4HIy/AZlWE0pLcDcGqWn8w72M50Qo+YVezpPnhGltgDQXFeCKq8bQ+EY9p7nweVEJA8uszuvFk/xobLYhYFQFHvP92T1d1P2MLhoMbG4jIefP4bRCpnE1x5+/ljelnv2GXQKCqScrp3hic1EGDlWtyYaD790ghuAiTCqNxwA3DqXPTIno8+gsmgg5YCFgeAJMXJeqbfbcl5NiFFBe4D9TCfLqIAVkCwLZN/FiTF2XvEdOBlG9FwElN6zm+aINTvHaiL6DEoIsNkk9fOKY2VdDC5azJ6WHrT5x76FSQbQ5g9iT0t+nhgYdWINKKdrlcUuDIZj+OGu8/jVwcvshTkOUYpSZkgguBqSBBxv60ebfzjrv99sjOq1AySDi3vP96I/yPKlG/Eb1MMKADbOVjYAx9r60dHP2wJvxKj+mEByY73/Yp/6HDQ2o7J2AJYFTlay52L2x+q2lJ7OUfaevSF/Dswr9nSeGKMy7YGUXn4MBN+QLMuGHlyKd+BLHCvLYnDRYiZ6vXu+XgPfb2AQxGaTMLOqGADwT785js//5CB7YY6jd8iYG4gBoLzIhaWNpQB4q9mNxOKyeklRe38w68HyqRWFmFFVhGhcxmunWb50I0ZmBFcWu7G4QbktkCWcN2ZkG4/GcmVexeIyXj/DeXUjfoMuIAOA+XVeVHvdGI6wLHAijMxcXD41padza1/Wf7/ZGHWxH5Ds6Xy1P4QT7ezpPJ54XE4mbxgwrzbMTl6ayd6z4xsKx9S2aUa8AzfOUfoEc6ysi8FFi6n2ejT9PqsxssRi25E2vDFKxih7YY6uz8CFCgDcNpep+zey7UgbNjz6Es52KguEb71wypBguche/OmbrcwIvgEj34EAb7edDCOzCwBgU6J8iQcsN2ZkuwFJkjivJigaiyMQjAIwJmCV2tOZa4vxhaNxDIaVTFwj5pXHaVd7z/IdOL5AMAqR3GnE2qLE48TKaUrvWY7V+MRnlctuQ4HTnvXfX+Jxqn2C+Q60JgYXLWZVUznqfB5IY/y5BKDO58GqpvJsPlbO8BuUti96YY6GvTBHlyyLzn7WDpAss3jtTBdLzUYhLo66tg2DEcHyYreyQHrlVCczgschy7KhQRAg2cvv1dNdLAscRywuo9/AIAgw8hIylgWOLRSNYUgEQQzIMgWSY/UyN2vjEnMKMO6ARZQFcqzGJ9brkgR4PcaM1a2cVxMiKiIKXXa4HdkPWAEp84rltuMSh5a+Qickaaxogb5uY+9ZS2Nw0WLsNgkPbWkGgDEDjA9taYbdZswLxWhisVKS5UUle2FOXq/BWTsL6ktQnbiBjuMyUi5dHLXtSBv+zx/PXPd1ZgRfLxiJq5dJGdHDCgCWNJSixOOAfziCQ5f8hjyDGfSn9Dk0KgiyuqkcbocN7f1BnLo6YMgzmMHIIIjDkGfYOKsKdpuE0x0DuNQ7ZMgzmIHYWHvdDjjsxmyBbplTBZsEnGgP4HIfezqPxZ8IWJV4nIbtWTYlqiL2XexVD7zpemqrAYM+q4BkQsCus90YDjMhYCz+HBir2+bVAADeONeDwVD0Bt9NZsPgogVtXliHrXctR61vZOlzVbELW+9ajs0L6wx6MuMZdfEEe2FOTmr/FqM+ACVJUsttebo2Uq4Ey5kRPDkiu8Bhk1DkMia7wGG3YaMo4WSGwZjEZ5WRQRCP0461MysA8MbU8fhTWg3YDAqC+AqdWDFVKTV7mWWBYzK63QoAlBW5sEyMFdcWYzKyN6bQWF6I2dXFiMVl7DjNeTWW5Lwy5tASAGZXF2NKaQFC0Th2n+s27DlyndHVKwAws6oIU8sLEY7F8Rp7OlsOg4sWtXlhHXY+cBt+/Ok1mF5RCAB44I75eR1YHAxF1aydU1cDWQ04sBfm5ARCUYjhMXITcOs8JQjCHi4j5UqwPFeCnGaRulkzqhwGYN/FiUgtXTKSGCuWmo3NyFtSU20Sn1cMWI3JnwMBK4Cl0RORC9lwAG8inggjL94RJElS265wrMZmdN9tQBkrlrFbF4OLFma3SVg7swJvn6+kHx9szd9bBLcdacOt33xF/fc//4+9We3Jxl6YkyMWKkb2bwGADbOr4LRLaOkaREsXbzUTciVYnitBTrPIhUUlkAxYHb7sR9dAyNBnyVW5kF0AJC9L2nu+F/1BlgWORp1XBmbtAMmA1WtnuxCMsCxwNCJ726jemALH6sZyIRsOSPYJ3n6yE3FWQYzKn2OfVy+d6GCf4DGo70CD55UatD/Bns5Ww+BiHlieuEFr/4U+Yx/EIOLiiY7AyE1sNnuyjdcLU/x7PvfCvFaunFgXux1qwJel0Um5EizPlSCnWfhzZFFZU+JBc10JZBnYwezFUSX7Ihk7VtMrizCjsgjRuIydp1m+NJpcyNoBgLk1XtT5PAhGWBY4lmQg2NixmlebHKtdZzlWo8mVeXXT9HIUux3oHgzj8GX2CR5NLpSwA8C6WRVw2W241DuMs53sEzwao1tOCaubylHgtKO9P4hjbf2GPgtpi8HFPLA80dvlRHt/3jVOzaWLJ8bqhVnr8+R9L8xr5cqJNZA8CWXPsaTUYPm1shksz5Ugp1nkStAe4G2BN5IrZdFAaoYBx2o0uZK1o5QFcqzGkyvvQEmS1HnFd+DocmVeOe02bJxdCYDzaizJqghj1+yFLgdWz1DWey+f4MHlaPw5UsHicdqxfpYyr146znllJVkJLj755JNoamqCx+PBihUr8Oqrr475va+88gokSbrunxMnTmTjUS2p1udBvc+DuAwcutRn9ONkVa71ZBO9MJ/+2EqIlmc/+4u1DCxeQ2ysy3JoY81bzUYSwfKSa25HzWawfLyMYIEZwUm5cJmBIPqZ7jjViWgsbvDT5J5c6eMHJA9YXmZZ4KhyJWAFpPTyO8lSs9HkSsAKAG5jCee4cmleiXUgD5lHlyy1zYGxmstefuPJlSxTIOWQmWNlKboHF3/605/ivvvuw5e//GUcOHAAGzduxB133IGLFy+O+/dOnjyJtrY29Z/Zs2fr/aiWtixRGn3gYp+xD5JludiTzW6T8I4FNerNjrzU4Hq59OE3o5K3mo1l88I63L2hCQCwdkYFfvzpNdj5wG1ZDZaPlRFcUeRiRvA1+nKk1BYAljaWobTQif5gFPvz7HNpInLpHXhTUxmKXHZ0DYRw9ArLl66VKz2sAGDdTKUs8GLPEM52sk/wtdSM4BwIWK2bVQGXw4bLfcM43cESzmvlUgXLpkSf4EOX/OgMsE/wtfw5GAh+83wPAuwTfB1/Ds0rcch8sLUP3ey/bRm6Bxcfe+wx/Pmf/zk+9alPYf78+Xj88cfR2NiIrVu3jvv3qqurUVtbq/5jtxt3qYMViNLo/Rfy61KXXO7JxpPQseVKiQVw7a1mDARfq39YyeZc0liKtTMrDMkSFBnBP/70Gixt9AEAPrp6KgOL1/DnUHaB3SapF7uwLPB6yb5Ixr8D3Y6U8iWO1XVyKRBc5E6WBXJtcb3kRUnGz6tClwNrZ1QA4LwaTa70XASA6hIPFk4pAcCEgNHkygVkANBUWYTpFYWIxGS8dob9TK+lBu1zYF7V+QowP9F/m/PKOnQNLobDYezbtw+33377iK/ffvvteP3118f9u8uWLUNdXR3e9ra34eWXXx7z+0KhEPr7+0f8Q9dbPrUUAHCgtS+vyi9yuSebSN1/7Uw3bwu8Rm8OlUUDydsCXznJ8qVr5Uo5jN0mYe3MCnxk9TQAXKiMJpeCIECyJIZBkOvlUs9FILXclmN1rVwqtQVG3phKI+VSqS0AvG0+x2osuTavbmO57ZiSGcHGB+0BqL1nuba4nj+HgvYAcNs8HjJbja7Bxa6uLsRiMdTU1Iz4ek1NDdrb20f9O3V1dfjOd76DZ599Fj//+c8xd+5cvO1tb8OOHTtG/f5HHnkEPp9P/aexsVHz/x1W0FxfApfdhp7BMC50Dxn9OFmTKxdPjGZ+nRc1JW4MR2JZ6/loFrm2qFwzowIepw1t/iBOtAeMfpyckkvlMADLl8bjz6ETawC4eXYVbBJwoj2Ay33DRj9OTsml7AIguVk7dInlS9fKpXYDQDIQzLLA6/XnUOYikAwE77vQq36WkiLXDsM2JebVjlOdiLBP8Ai5trZIPQxjQsBIuZRlCiTHiv23rSMrF7pI0sjAjSzL131NmDt3Lj796U9j+fLlWLt2LZ588km8+93vxje/+c1Rv//BBx+E3+9X/2ltbdX8+a3A7bCrKf37L+ZXabToyeZxjvzP3ehbmiVJYuPhMSTLYXJjA+Bx2rF+JssCR5NrC5XU8qUdzF4cIblZy415VVbkwrJEyw5mGIwkAg1lOTJWtT4Pmlm+NCqRvZ0rWabTK4vQVFmUKAtkn+BUufZ51VheiNnVxYjFZWw/zXmVKtey4ZY0lKK8yIVAMJp3LabGI8uyurYoK8qNebWqqRwFTjuu9odwvI0JAUI4GsdQWKmUy5VA8NLGMpQl+m/v47yyBF2Di5WVlbDb7ddlKXZ0dFyXzTieNWvW4PTp06P+mdvtRklJyYh/aHRq38U8Cy4CSoBxdZPS2+bOVY2GXDwxGpEN8jIDViPk0q22wiaWcI4q1zYAAG8LHEuuZRcAwK2JlgN8B46Ua0EQINl8nQcsI+VaqS2Q8g48wYCVEI/LOXWhi6BmWXFeqWJxGf1BpZ9zrrwDR/QJ5tpCNRSOIRpXsgNzKiFglrLn4zowSawBJQnwenJvXr3Cg0tL0DW46HK5sGLFCrz44osjvv7iiy9i3bp1E/45Bw4cQF0dG/Nnavk0calLn7EPYpD+RHnQprnVhl08ca0NsyvhtEs43z2Eli7e7Cj05VjWDpAMguy70KtuUCj3StiBZNCeZRYj5VovUyB5sRV7zyalBkFyKWDF8qXrRWNxBNQgSA59XiUCwSwLTBoIR5GIgeRUcDH1cr9YnGMFJMvXgdwaK7X/NoP2KnEQ5nLYrqsQMxL7Ll5PXOpX4nHmxB5YuJUHLJai+1vg/vvvx3e/+118//vfx/Hjx/GFL3wBFy9exGc/+1kASlnzxz/+cfX7H3/8cfzyl7/E6dOncfToUTz44IN49tlnce+99+r9qJYnMhdPtPdjMBQ1+GmyLxezdordDvUyGb5Uk9SNdQ4FQRrKCjGnphhxGdhxmqVmwMhymFwaq6WNpShNlFkcaO0z+nFyQigaU8thciW7AACa60rU3rNvsPcsgJFBkJIc+rxa2limzqv9F/uMfpycILKrAKDE4zDwSUZa1VSOQpcdHYEQjl7hRYdAstWAx2mDx2k3+GmSVkwrg9fjQO9QBAf5eQUgGbAqdjvgtOdOwOqWOUqf4JNX2SdYSD0IG6vlmRE2MSHgOrm4DwZG9t++wnllerq/sT/0oQ/h8ccfxz/+4z9i6dKl2LFjB377299i2jTlRs+2tjZcvHhR/f5wOIy/+Zu/weLFi7Fx40bs3LkTv/nNb/D+979f70e1vFqfB/U+D+Ky0pQ934iFZa69VFnCOVI8Liez4XJtrESGAQPBAIDBHCyHAZQyi5tns9w21chymNwJgozoPcuxApD8rCpw2nMqCJJavsTPK4XIBva6HXDkUBDE7bBj/SylTzDnlSLXLt4RnHZbcl5xrAAgJ8vXASU7WSRqcKwU/hw8YAaYEDCaXEwGAK7tv82sYLPLykroL//yL3H+/HmEQiHs27cPN998s/pnP/jBD/DKK6+o//7FL34RZ86cwfDwMHp6evDqq6/iXe96VzYeMy8sS5RGH8izrANZlnOyfBNIpu6/ca4HQ+H8yyi9ViCYUrqUY2MlgiAvHr+KX+y/hF1nu/O6jElsAHKtHAZILQvkQgUYebhiy6FyGCCl9yxLOAHk7gYAYH+4a6ljlSMXGaTiweVI4uKdXJxXHKuRROZirlwQkupW9t8eQe0PnGNBeyA5r5gQoOjL0SQbIKX/NueV6eXWbpB0p17qkmc3MqU2HM61l+rMqiI0lhcgHIvj9TPdRj+O4cQGoNBlh9uRO1k7ANA9EIIEJQD6hZ8dwp1P78aGR1/CtiNtRj+aIZK9MXOrHAZQyiwkCTje1o92f9DoxzFcX45mAwPJ3rMX2HsWQMrtwzk4VixfGkn0sMrJjXXigOVAax96BlkWmKslgQBwS2JjffRKPzr6+XmVLLXNwXk1l32CU6kBqxwM2qt9F091Ip7HiQBCMskm9+bVJnVedSEU5bwyMwYX88yyqaUAlMVmPmWIiI210y6hIIfKzICRZYG8gS43b94EgG1H2nDvjw7g2lnT7g/inmf252WAMVfLzACgotiNJQ2lAJhhAKRuAHJvrFJ7z/Im4tzOXEwtX2KGQW6PVZ2vAPNqvZBl5RKefJfLWTuVxW4sbvAB4I2pQG4HrObXedknOEUuH4atnF6GYrcDPYNhHL7sN/pxDNenHrDkTmscYUF9Caq9bgyFY3izJb8SoKyGwcU8s6C+BC67DT2DYVzoHjL6cbImWRLoyrkMK2Bk6n4+BX1H06te5pI7QZBYXMbDzx+7LrAIQP3aw88fy7sSaXVRmYMbAIClZqly8fbhVOo7kGXsOV1mBqSUL/HG1JwOWAHJMnYG7ZGzrXEEkbmzne/AnD1kBtgn+Fr+HB4rp92GjbPZe1bw53BGsCRJ6iU8XLObG4OLecbtsGPhlBIAwP6L+XMy4M/h0xoAWDuzAm6HDVf8QZy6OmD04xgqFzcAe1p60DZOaa0MoM0fxJ48O8XO5Q0AkCwL3Hm6C+Fo3OCnMVYuzqtUIgjyRks3BkL53XtW3QDk6FiJnmOvnenK+7JAtTdcDh2GpRJjtf1UZ94dfl2rLwcPLlOJjfWO052Ixvh5BeT+O5B9gnM7extgj8xUfbk+r5gQYAkMLuYhte9iXgYXc/OF6nHasW5mBQC+VHNxodIRmFgPpIl+n1Xk+gZgYb0PlcUuDIZj2HshvwK/18r1QHBTZRGmVRQiEpPx2pn8vtkxl0sCAaC5roRlgQl9OR4IXtZYCl+BE/7hCA7k0ZpvNLmeZbqkoRRlhU4EglHsz7NLF68l5lWuBu3Xz2KfYCFZwZKbY7UpcRP7oUt+dAZCBj+NscSavSRH34HrZ1fCYZNwrnMQF7rze16ZGYOLeWj5NHGpS5+xD5JFatP1HP3wA1JOQvM8dV+URftyKG2/2uvR9PusoncwtzcANpuEW+aw3BZIvSk1N8eKpWZJuV4WzbFKyvWAlcNuw81zWGoG5H7Wjt0mcawS+nI8ISC1T/DL+b62yPGDy+oSj1qxl++9Z3N9rEo8TqycrsQo8n3NbmYMLuYhkbl4or0fg3lSfpbrmYsAsCkRBNl7oRf9wYjBT2Oc1BuIc8WqpnLU+TwYq1unBKDO51EXm/lC3QDk0FhdS5RGMwiS2xtrgKVmghnGatNcjhWQGrDKzUAwANymvgPze7Pmz+ELyAT2nlX0DuX+vOIBiyLXK1gA8NLMhFy+LVpgabT5MbiYh2p9HtT7PIjLwKFLfUY/TlaYIbg4taIQM6uKEIvLePVU/pYF5uJCxW6T8NCWZgAYM8D40JZm2G25d1mQnnL5tmhh46wq2G0STncMoLUnfy6xulYuzqtrrW4qR4HTjqv9IRxr6zf6cQyjZtrn8OfVhtksCwRSG+Tn7ljdPLsKkgQca+tH+zi9g63ODO/Am+coY3U838cqx9sNAMnDsDdauvMmUWM0/hzPtAeSh2E7TuV3P1Mz7IXFvNp1thvD4fzu6WxWDC7mqWWJ0ugDedLXRQRBcrXPhMATm5TbonNsobJ5YR223rUctb6Rpc9FLju23rUcmxfWGfRkxkm2G8jdeeUrdGJFIlv7lTwuicnVeZXK47Rj/axE79k8zgbJ9Z6LwMiywHy+iTjXS20BoKLYjaWNpQDy+1IDtTdcDq8Dy4tcWNJQCgDYfiqfxyq3yzcBYAb7BAMwR6b90sZSlOZ5P9N4XM75HsEAMLu6GFNKCxCKxrH7XLfRj0NpYHAxTy1LLDT3X8iPBt9+EyxUgOSNqa+c7EQ8T2927M3hhcrmhXXY+cBt+PGn1+AT66YBAOpLC/IysAjk9liluiVxC+cr+RwEMUHACkgtjc7fQHCu91wUWMKZ7Duby2VmQEpZIN+BOR1cBJK3RudrGXs8LpuifHNE79k8DdoHIzEMR5TsslxeW9htEm7J836mA+EoxLYyl9+BkiQl34F5OlZmx+BinhKXuhxo7cuLfklmSAUHgJXTy1HksqNrIISjV/KzLFC9JbAoNxeVdpuEtTMrcP/b5+Z9ua0ZyqKB5Mb6tbNdCEbys8zCn+ONvAVRvnTgYq8auMknsiyrY5XLmzVgZFngQB6WBcbiMvqDyv/uXD9gUd+BZ7oQiubfOzAYiSEUVcohzTJWO890IZKHJZyBYBSyCYIgwMhAcD7spa7Vn9hb2W0SvG6HwU8zvnzvkSnWFR6nDR6n3eCnGV/qYVg+ziuzY3AxTy2oL4HLbkPPYBjnu60fGOk3SXDR5bBhw+xKAPl7YpOLF7qMZkS5bR6OlSzLpiiLBoD5dV7UlLgRjMTxRkuP0Y+TdZFYHIGQCILkdiB4SmkB5tV6EZeBHafzL3NnOBJDOBFQyPVAcL6XBYp1BZD7a4sF9SWo8roxGI7hzZb8qFhJJdYVdpuE4hwPgiya4kNFkQsDoSj2ns/DsUqsK4pcdrgcub1NXTOjAh6nDe39QRxvCxj9OFmXequ3JOV2z3HRz/REewBt/mGjHyfrzJJkAwDrZlXAZbfhUu8wznbmb09ns8rttzbpxu2wY+GUEgD5URpthr5IQj6XWSiZIOIDMLeDIACwKXELZz6Wmg2FY4jElBPFXJ9XI8qX8nCsUoMgJZ7c3lgDyezFfJxXIgjitEsodOV2dkG+zyuxrih2O+C05/Zy2maTsCmPywL7Ui5JyvUgiC2lhPOVPOy7aIabogWP0471M/M3IaDPJBURgNLPNNl7Nv8OLs1SaQQAhS4HVs9QejrnY/KG2eX2aoh0tXyqKI22fnDRTCc2YmN9sLUP3QMhg58mu/zDEbUcJtcDVkCyR+brZ7vzrtxWbKxddhsKcrzEAkjOq3xcqIix8noccOR4EARIzqvtpzoRy7Pes8m+cK6cD4IAqT0y8698SbTwMMO6AkjOq3wMBJul1YCQ7BOcj0EQc82rTfPyeG0hxsok8+q2vD4MM9dYsU+weeX+LoN0I/ou7r/QZ+yD6Cwel01TFg0AtT4PmutKIOdhWaC40dZrgkwQAJhb40VtiQehaBx78qzcNnmRQe5nggDA+lkVcNolnO8eQktXfpVZmOE2x1TLp5bC63agbyiCI5f9Rj9OVvWZpNWAsLqpHAVOO672h3CiPb/KAs1UEQEA62dXwmGTcK5rEOfz7R1oojUgANw8uwo2CTh5NYArfflVwuk32by6NREI3nehVw225Qsz3OqdShyG5WPvWTMl2QDJfqZ7z/diOJxfY2V2ub97J92IzMUT7f0YtHAz9kAw5YYssyxW5uXnbYFiYVZaZI5xkiRJ7ZG5M896jpltA+D1OHHTdKXMIt9OrdXemCYohwEAh92GNTMrAOThvDJRmRmglAWualLmVb71XVQvHzNB+SYAlKS8A/Mty8ps86ospYRz+6l8WweKvtvmmFcNZYWYU1Oc6BOcX+9Av4lK2AGguS5/e8+aqYQdAJoqizCltADhWBxvtHQb/Tg0CQwu5rFanwd1Pg/iMiydHSKy4QpddrgduV++CSin1oCyWYvnUVlg76C5FpUAsDERXHw1zxaVZurfIuRrP1OzZS4CqfMqzzbWJgvaA3wHmuXQElAuNQCAnWfya7OWzAg2z+fVxtlirDivcl2+9p5VS21NErDK596zZksIkCQJG2YlkjfybG1hdgwu5rmFU3wAgLfyILhopoDVsqllKHDa0T0Yxsmr+VNqltxYm2es1ic+/I639aMzkD89Ms3WvwVIZgS/ca4HQ2HrZmtfK9nHzzxjJTbW+y705ulYmecdKLK332jpzqtSM7NlggBQN2u7z3UjkriVPB+Y8x2ojNXreXbInHr5jlmIHpk7z3TlVe9ZMx5cpvYJzidm62UKABvn5GdlmNkxuJjnFieCi1bOXDTjh5/LYVNvysqnUjO1LNpEH36VxW401yk3r+fXWIksU/OM1cyqYjSUKWUWu87mT+aOGbPhplcUYkppASIxGW/kUT9Ts/VcBJTes5XFbgQjcey7kD+lZmbLBAGABfUlKC10YiAUxeFLfUY/TtaY8R24pLEUxW4HeociONbWb/TjZI3fhGv25VPL4HHa0BkI4XTHgNGPkzVm67kIKIdhdpuEc52DuNCdP71nzXQLu7B+ZiUkCTjRHkBHf9Dox6EJYnAxzy1sUIKLhy0cXDRj5iKQzDD49eE2/OrgZew62235m1OTY2WehQqQn2WBaiDYRPNKkqS8LI32m/AdKEmSOq/yqSTGbL3hAFG+lOiRmUdjlTwMM8+8stkkrJ+Zf59XZpxXTrsNaxKHzPmUudNrwnnlcdrVfqb59A7sN2G1UYnHiZWJC01fOZk/bVfE51V5kXnGqqzIhYX1Spwin96BZsfgYp5blMhcbOkaxIBFL3URpzVlJnqhAoC4f/dgax8+/5ODuPPp3djw6EvYdqTN0OfSkxlP1gCkXOrSmTclMWYsMwNGXpaUN2NlslsChQ15GFw0Y6Y9AGzIw/5wvaYdK2Ve5VOmvd+EQRAg2XYlr96BJswyBZJj9frZPBork64Dk71n82esegbNd8gM5Oc60OwYXMxzlcVu1Ps8kGXgqEWzF/tMmA237Ugb/uk3x6/7ers/iHue2W/ZAKMZxwoAbppeDpfDhqv9IZzJk5IYs24A1s6ohMthw+W+YZztzI+SGLMG7UVJzMmrAVzNk5KYZC9Tc42VyLR/67JffY9bnRl7BAPJsTpwsc+yh8rX6jVhvzEgWRWx53wPgpH86GdqthuIhWQ/05686WeqziuTrQPXp/SetXpFmJBMtDHXWG2cley7mC8JAWbH4CJZ/lKXXpOVb8biMh5+/tiofyZeqw8/f8ySH4jqbdEmyzL1OO1YlSiJyZdSsz4TltoCQIHLjhVTlZKYXefyo++i34S9TIFrSmLyZl6Zr3wTAGp9HsyuLoYsA6/nST9TdV6ZbGPdWF6IaRWFiMZlvJEn78DeQfOVBAJKn+CaEjfC0Tj2ns+PfqZmPbhsrsu/fqbi86rcZOvAhfUl8HocCASjlr5zQIjH5WRZtMnGasV0pZ9pRyCEU1fzI3nD7BhcJLU02rrBRXNdPLGnpQdt/rGzdGQAbf4g9ljwkgOzZoIAqaXRDILkunUzlf5wu/KkfEktizbJOzBV3s4rE49V3hywmPAyA2H9rPyZV7Iso9ukwUWln2n+lHCmBkHMNq9S+5nuPG39oH0oGlMzn82WEOCw27C6SVkH5sNhWH8wApGPYrb9ldthV8fq1dP50yPTzBhcJCxKXOry1iVrBhfNlmHVEZhY+d9Ev89MzLqoBFJLYroRjlq/JMbMAau1anCxG3ELZgBfy6y9doBkWWA+lMTIsqyOldmCIEDyHbjzjPU3APG4rPbxM+M7cGMe9fIbjsQQSnwmmy0IAgAbZicuS8qDeTUQjqpBEDPOq3WJi61ey4ODS3EQZrdJKPE4DH6ayVs/SwQXrT9WYl1R7HbA5TBf6CcfL800M/P9F0aaE5mL57oGEQhGDH4a7YlSW7NkglR7PZp+n5mY9WZvQCmJqShyYSgcw4GL1i5fkmXZtH2RAGBxQykKXXb0DkVw8mrA6MfRVSQWRyCoZBeYMWC1YloZCpx2dAZClh+rwXAM4USvLjOO1eoZFXDYJLT2DONCt7X7mfYHIxCxbrP18QOUAxZJAk53DFi+n6nYWLvsNhS57AY/zeSJLNOjV/rV/y1WJcrXC112uB3mG6tkP9NeDFq8n2nqoaUkSTf47twj5tWb53sQilq7n6lZ+y0KoipiT0tPXiRvmB2Di4SKxKUugLJ4sRqzZS6uaipHnc+DsT6qJQB1Pg9WNZVn87F0F4zEEIwoHxqlJvwAtNkkrElkxL1hwZL1VKlBELO0G0jlcthwU6JHptVLYkTA3iaZMwjidtixcrrSI3O31ccqsVnzOG0odJkvE6TY7cDyRD9Tq5dwijJbr9thyiBIaaFLPVi2evZispez05RBkGqvB/NqvYl+ptYeKzNnbgPA1PJCNJQVIBKTsee8tdeByT6m5ltXAMDs6mJUFrsRjMRx4GKf0Y+jq14TV68AwNwaL8qLXBiOxPDW5T6jH4dugMFFAmDt0ugekwUX7TYJD21pBoDrAozi3x/a0gy7zXyL5PGIIIjDJsHrNt/GGgDWJAK+uy3eJN/sQRAgf/ouJjO3XaZ9Z6yZkR9Be3VjbZLPqtGoByznrD1W6mbNpEEQAFg3M9nKw8rMtgYczdo8mVdmDy4qPTKVefW6xQ9YzD6vJElS14H5cshs5rFare6vrP0OtAIGFwkAsCBxI+fvjrRh19luy9xEbNZsuM0L67D1ruWo9Y0sfa7yurH1ruXYvLDOoCfTT+pFBmbMLgCSQZD9F3stXWbRbYEgiNhYv3GuB9GYdcssugdDAMyZYSqsmaEsKt9o6bF030V1s2bSjTWQPGB5o6Xb0mNl1gtCUq1OmVdWZtabolOJCw3eaLF2EMTswUUAWKf2nuVY5To1uGjxQLAILpp5rFbnSfKGFTC4SNh2pA3//loLAGD/xT7c+fRubHj0JWw70mbwk2XOzNlwmxfWYecDt+HHn16DukSQ8R+2LLBkYBFIjpUZSzeFWdXFqChyIRiJ47AFs4CFnkTAqrzYvAuV5voSlHgcCISiOGLBdhCCyFysKHIb/CTpWzSlFB6nDT2DYZzuGDD6cXTTM2D+DcCyqWVw2iVc7Q/hQveQ0Y+jGysErFZOK4NNAi72DKHNP2z04+imxwJZpqINzqmrA5buu2iJ7O1E0P5Ee7/am9qKrDCvRN/Fg619lu6R2WOyuwdGszqRvLHvQi8iFk4IsAIGF/PctiNtuOeZ/WqzV6HdH8Q9z+w3fYAx9TIXM2bD2W0S1s6swNvn1wAA3rxg3QwDkblo1rR9IJG6L7JBLHy6JhYqZh4ru01SFyu7LFwSk8yGM++i0uWwYcU0pZefleeVFbILClx2LGkoBWDtLCsrZC56PU4sTPRdtHK5rTqvTPx5VV7kwpyaYgDAHgvPKytkb1d7PZhRWQRZBvZaeM3ea4FAcGOiR2Y0LuNNC/fI7LPAO3BujRelhU4MhWM4ctm6yRtWwOBiHovFZTz8/DGMVrgkvvbw88dMXSJttstcxpIMWFn3w09sAMx4+3AqURpt5b4gInOxwsQbACClJMbCfRetkGEFAGua8mFe8fPKLMS8Mvs7cHWT9UujrZBhBSRLoy39DrRA9jaQzDTdY+V5pd5AbO6xEvPKysFF8Q4sNfFY2WwSVk23/ueVFTC4mMf2tPSgzR8c889lAG3+oKk/HHstkA0HJBcqx9v74R+2ZplF8jYz82ZYAcmFyr4LvQhHrZm6r2YumnihAqT0yLzQa9m+i9YJWCV7jlm1l58VMheB1P5w5l073IhVAlar8qCXXzJz0eRrizzokWmVd+CqPAjam/22aGFVk1IV8WZLr8FPoh8rZG8DyXUg+y7mNgYX81hHYOzAYjrfl4uS2XDm/vBLLbPYZ9EyC1FmVlFs3t5wADC7uhjlRS4MR2J463Kf0Y+jC6tkLs6p8cLrcWAwHMOJ9oDRj6MLKzRdB4AljT64HTZ0DYRxtnPQ6MfRhVUCViumlcFuk3C5bxitPdbsu9hjlSDI9HJIEnCuc9DUa73xWGVeiYCVlXv5WeXzSozVkct+DIWt2cvPKgeXNyWy4Q5e6rPsRYxqoo3JA8Ei037veesmBFgBg4t5rNrrufE3TeL7cpFVyqKBlJNQi5bE9FikzCw1dd+q5UvJDYC5A8F2m6T28rNqSYxVMkHcDjuWT1XGyqqn1qJHsNmzC4rcDiwSvfwsmrljhYsnAMBX6MS82hIA1i3hVOeVyd+B1V4PZlQph8x7LPp5ZZXgYkNZIep9HkTjMg5c7DP6cXRhlbVFU2URKotdCEfjeMuiFzH2WiQQPL+uBF6PAwOhKI61WfciRrNjcDGPrWoqR53Pg7GuOZEA1Pk8alDLjMRpTanJT2sA65dZdFuk1w6QvC3QqkGQHouUwwDJU+u9561ZEmOVrB3A+mWB3eIWdiuNldXfgcUWGCurH1xa6JBZtByw6qUuVsmGA6y9Zpdl2TJjJUkSVk5L9Mi0YNA+HpctEwi22yTLf15ZAYOLecxuk/DQlmYAGDPA+NCWZtht5rtlWei10qIy0WviyGU/BkPWK7NIlkWbf6xEH6v9F3pNfSHSWKySuQgAK1MyF63Yy88qGcFASuN1C27WgORhmNk3AEDyAh4rbqwB62QuAsnDMCv2XZRl2TKXWgGpY2W9eRWJxdEfVNa2Vvi8WmXhQPBwJIZQoqe4FebVTYmAlRXXFoFgFGIbYvYWYUDqxVbWm1dWweBintu8sA5b71qOWt/I0ueyQie23rUcmxfWGfRk2uhTL3Qx/wt1SmkBppQWWLbMItnHz/wBq7m1XhS7lV5+p65ar5eflTIXlzSWwmmX0BEIobVn2OjH0ZSVsgsApe+i3SahvT+IK33WGqtYXE628bDAvFoxvQySBFzsGUJnIGT042gqGIlhKKz05rJC5uLKRPb2qasDluvlFwhFEU3srK3wDhSZ9kev9Fuul59IBrBJgK/A/O9Akbl44KL1evmJdYXLYUOhy27w02ROtDLaa8GEAJG5XeSyw+0w/1iJQPD+i72WTAiwAgYXCZsX1mHnA7fhx59eo/Yfu3tDk+kDi0AyG84KGVYAsHK6Mj77L1qrhDM1CGKFzEW7TcLSxlIAyq3RVpKaXWCFeeVx2tX+cFbru2i17IJClwPNdUp/OKvNq/7hiJpdYIUgSInHidnVxQCs93klPqucdglet8Pgp8lcZbEb0yoKAQAHWq01ViJrscBpR4EFgiD1pQWoLfEgFpdx2GL94VIPwmwmrpgSZlYVoaLIhZAFe/ml9geWJPOP1fw6L4pcdgSCUZy02OV+VmqNAwDNdSVwO2zoHYqgpcual/uZHYOLBEAJhqydWYF3NNcAgGVuTu0eSGTDWSBgBQDLEgGrAxbbrPUHo4jElJ21FYIgALB8aikA622sxWbNKtkFQErfRYvdxG617ALAuvNKZBeUeBxw2q2xNBMX8FhurFKCIFbYWAOpY9Vn7INozCoXhKRaPq0UgIXnlUXGSpIkLE8kbFit2kjtY2qRsXLYbepYWe2Q2SqXuQguh01NCLDa55VVWGMFS5qZV+sFABy3yC1MVuo3BgDLEhuAA619lkoHF+NU5LLD47RIECSxUNlvsQwrsagsLXSZuh9rKlEWaLXbUlPff5YJglh1XlkxCCI+ry70GfsgGrPmWJUCsN7BZa+FWg0IaiCY8yrnLRPzyqIZwVZojSPclFIabSXiorhKiyTZACnrQIt9XlkFg4s0wvxEydn5rkEEI+buETIUjqp9kSqKzV++CSjj43bY0GexdPBkhqk1xgkAljUqH37nu4fU/31W0GOhW70F0Q7ibOegusGxAiv1WxTExvrolX7Tf0alslrWDpDcABy61IdILG7w02jHKjdvphIHlwcv9iFuoZ5jPYOi77b1xuqAxXqO9VrokiRBrAMPWizDqtuCawsRCD5osUBw14BoOWWd/VXygMVaY2UVDC7SCNVeN0o8DsRlmD541Z14obodNhRZpCQwNR3cSmUW3RY8sfYVJnuOWWmsROailTYA5UUuzKgqAqAEQqzCikGQhrICVHvdiFqs55gVN9YzKovgK3AiFI3j2BVrVEMAybWFlQLB82q9KHTZEQhFcaZzwOjH0Yy4KM5K78CFU0rgstvQPRjGhe4hox9HM2og2EJjtbjBB5sEXPEH0e4PGv04mrHSDezC4oZSAEBrz7ClEgK6BkTmooWCi4nWEKeuBhAIWusSMitgcJFGkCQJs2uU0ujTHeZeYIqAVWWx2zIlgYA108GtVr4uiNO1fRYcKystKgFgaWJheai1z9Dn0JLYrFlprCRJsmQvvx4LBoJtNknNBrHSWImgvZU+rxx2GxY3JPpYWSgbRASCrbSxdjvsWDhFqTKy0rwSgWArzasitwNza5WxslJGnAhYVVjgUj/BV+DEzMQh80ELrQOT70DrzKtqrwcNZQWIy8ChVuscMlsFg4t0nVlVSrbVGZMHF614Yg2kXurSZ+hzaMlqF+8Iotz2lZMd+NXBy9h1thsxk5ecWTFrBwCWJOaVlYKLYl5Z7R24woJ9F7st2G4AsOZFIVYsCQSseQFPpwWzdgBrjlXPkPUyF4GUvosWegeq2XBea43VUlHGbqF1YJdF91dWfAdaBYOLdJ3ZNSK4aO4bo5N9Jqz1QhX9dk6092MwFDX4abSRLIu21gZgMKwslo+3BfD5nxzEnU/vxoZHX8K2I20GP1n6rJi1A6QEFy/5LdPHKlkOY62xSr0t1XpjZa13oBV7I4mSQKuuLawUCLbqOjB5sVWfsQ+iIfWQ2WJrCysmBHRaMCMYAJaqfRf7DH0OLVkxextIXkLG4GLuYXCRrjMr0Sfu9FVzZy6KF6qV0vYBoNbnQb3Pg7gMy/Qc6xm0Xtr+tiNtePj549d9vd0fxD3P7DdtgNGqGVbz67xw2iX0DIZxqXfY6MfRRGdA2axVea31DlxQ74PTLqFrIIwrFuljZdlMkKmlkCTgct8wOgLWGCurvgNFhtWZjgH4h6zRx6pLvAMtt7FOHjIPha1xyCzegVb7vBJB+8OXrXOxlZhXVgtYiUDwwVbrXGzVPWi9EnYgecBy4GKfZQ6ZrYLBRbqO6LnY0jVo6g9Cq5baAim3BVqkh4vVNmuxuIyHnz826p+Jj8CHnz9myhJptczMYhsAt8OO5jqlN9IBi5xad1n0xNrjtGNO4nPqLYtcwKMGgos9Bj+JtordDrXVypHL1jgME+9AqwWsKovdmFZRCEAJhFiBVTOCa30e1JS4EZdhmcuSOi0asJpRWYQSjwPBSBwn281dEQYAsiwnA8EWG6u5tV64HTYEglGcM/mlpoCyF1GTNyx2cDmvVrnYyj8cQWuPNRICrILBRbpOvc+DQpcd0biMC93mfbla9ZIQAFiUaLx+9LI1FpVWuy16T0sP2sbJqJIBtPmD2NPSk72H0ohVM0EA6/VdtOrGGoB6+YRVsrfVQLDFNgAAsGiKxcbKohnBALAwMVZvWSAQHI/LyYv9OK9yWiQWR28iW9ZKFSyAcrHVErU02vwJAYPhGEJRJfHEavPKabep88oKpdG9Q2GIHIZyi/UIdjlsmFeXOGS2wOeVlTC4SNeRJEktjTbzpS5dal8k620AFlloAwAkL9+xShBkouV/ZiwT7LRo6RIALLHQjdGyLCd77VhwrBZNKQVgjXdgNBZXe5la5R2YShyGWSFzMRiJIZDodWzNeWWdseobjqjVAVYrCQSSgWArjJVIBrDbJMtdlAQASxPBRSt8XonDlUKXHYUuh8FPo72lamm0+QPB6gWMhU447NYL+agHLBbJtLcK6/2XRpqwQt9FK5dFL6xXXqgXe4ZM3xtJlpNp+1bJXKz2Tqy0caLflyuCkRgCQWVjbeXMxSNX/KZuCQEA/cNRhBP/GyyZvZ1ywGL2fjs9g2HIMmCTrHcDMWCtDCtRuul22OB1W29jbaWDS7EG9BU44XJYb7tjpbES86qiyAWbTTL4abS3oF6Mlfmrjax6+7AgLnWxwueVlatXAGsdhlmJ9T5tSROzq5VU49Mmzly0clm0r9CJxvICAEogxMz6h6OIxJTggFWCi6uaylHn82CsJbIEoM7nwaqm8mw+VsbEQsVlt6GkwHob6xmVRfAmeiOdumru3kgiw9TrccDjtBv8NNqbU1sMl92GvqGI6S/gEWNVXuSG3YIb6+b6EtgkoCMQwtV+82Vrp+pM2axJkvXGShxctvYMoy+RTWtWybGyxrriWmJjfbZzAIMhc1/q0mnxIMjCKUo/59NXAwhGYgY/TWasHrAS78AT7QHTHzJbPRCstvG4ZP5DZithcJFGpWYumjS4mFoSaMWyaMA6JzaiNNhX4LRMEMRuk/DQlmYAuC7AKP79oS3NpgskJBuuuyy5sbbZJHVhedTkTfI7LdwbE1Au4BH9dsyeYZA6r6yo0OVQ1xRvmXysrNxvEVAOLsWlLkdMnmVl1QuthOqSlEtd2kw+VhafV1NKC1BW6EQ0Llvg4NLa82pqeSGK3Q6Eo3Gc7TTnHliw+j54To0XLocN/cEoLvYMGf04lMDgIo1KbATOdQ4gbsIbbQMha5cEAtZpvN5p0UXl5oV12HrXctT6RpY+1/o82HrXcmxeWGfQk6VPbNasNlapmuuVDAOz38DZZdFbvVMttEi/nXyYV1bpkWn1DCvAOmuLLovePpxqUUrmjplZfV5JkpTSI9PkawuLzyubTUJznbIONPulmVa91VtwOWyYX8tLXXINg4s0qsayAjhsEkLRONpMWMYkTmuKXHbLZMNdS2RYmT9z0boffpsX1mHnA7fhvrfPBgA0VRZh5wO3mTKwCKRmWFlvrIQFFgsuWnFeCYstkr2dD2O1KFEWaPYNQFdABIKteWgJWKcqosviZdGAdS51EfPKarcPpxJ9F83eyij5eWXhsUp8Xpl9rNTMRYsm2QDWOQyzEgYXaVQOuw2N5UppzPmuQYOfZvLE7cNWTQUHkhuA891D6A+a81KXWFzGm+d7ACiXGcRMmCV7I3abhA8sbwAAtPYMmbqHS5eFb4oW1MzFtn5TZm0L+bCxFrcQHzZ5vx01E8TC82pR4iZ2s1/A0zmgHLZaOxBsjc2a1XvDAcDiBmuNlZXnlei7eNTkYyUCVlb+vFpgkfY43YN5sLawSPa2lTC4SGNqqiwCALSYMLio3jxn4Y11WZELU0qVS13MmLq/7UgbNjz6Ev7rjYsAgNfOdmPDoy9h25E2g59Mew1lBShN9Ns5Y9I+pkB+ZC7OrCqGy2HDQCiK1l7z9nBRM0EsPFZzarxw2W0IBKNo7THvpS75EAhurlMudekMhNRsdTPqzINAsKiKuNgzBP+QOQ8ugZSei1YeK4tc6pIPB5diXh03+UUh+RC0FxUsx6+Y+5C5Mw8yF8Uh8xGTH1xaCYOLNKbpFUpw0YyZi2LzUm3hhQqQPLE5arLU/W1H2nDPM/vR5h9Zct/uD+KeZ/ZbLsAoSRLmJfqCnGg3bzPvfNgAOO02zK1RxsrMpdGdedBz0Wm3qf2BT7RbYKwsvFkrcNnVA0tzvwMTZdEWHitfoRON5YmDyzZzrS1SdefBvKr2elDtVS51OWnii0Ly4eByankhvImLQsx8yJwPwcVZ1cohcyBk7otC8qEqYna1Fw6bhP5g9Lo9JRkjK8HFJ598Ek1NTfB4PFixYgVeffXVcb9/+/btWLFiBTweD2bMmIGnnnoqG49J12iqTJRFd5swuNgvgoueG3ynuc1PNB0+3maeRWUsLuPh549htPMl8bWHnz9muRLpebXKWJ0w8a2O+bABAKA28zbzDZz5sAEAoN4YbeqAVcD6F7oAwLw6C70DrT5Wic+rk2aeV+qtttbN2gFS55WZx8r6B5c2m6S2XTFzGXs+zCun3aYmBJi1NDoel9ERUIJttSXW3Qu7HDbMrDL/IbOV6B5c/OlPf4r77rsPX/7yl3HgwAFs3LgRd9xxBy5evDjq97e0tOBd73oXNm7ciAMHDuBLX/oSPve5z+HZZ5/V+1HpGtNNXBYtXqhWz1ycm/jwO3nVPC/UPS09454uyQDa/EHsaenJ3kNlwXwrBEHyYAMAJJt5m3VRCaTe6GjdDQAAzBdBexMvKvMlEDzfStnb+TJWJg1YybKcFxnBAFKqIsz5DozE4uhNlN9bfaxEcNGsQftgJIaBRPm9lXvaA8nSaLNVhgm9Q2FEYkqShtXnlThkNlOijZXpHlx87LHH8Od//uf41Kc+hfnz5+Pxxx9HY2Mjtm7dOur3P/XUU5g6dSoef/xxzJ8/H5/61Kdw991345vf/Kbej0rXEGXRF3uGTJdFppZFl1j8hZpYVJ6+OoCoSXq4iMCvVt9nFiLL1KwbACA1c9HaASs1c9GkwUVZlpPlmxYPBKuZiyZdVEZjcfQMWb8/JpDMhjtu0szFwVAUQ+EYAOtnLs41edDePxxBOKqsifJlHWjWoL24IMRuk1Ba4DT4afQlxsqswcWr/cq63OO0ocTjMPhp9NWc6JFp1goWsQ+uKHLB5bB2F7y5Jp9XVqPrf23hcBj79u3D7bffPuLrt99+O15//fVR/86uXbuu+/53vvOd2Lt3LyKR6xtLh0Ih9Pf3j/iHtFFfWgCXw4ZITMblXnM1y8+Xsuip5YUocNoRisZxvtscfUEmOiZWG7vZ1V7YJKWkxIyB06FwFIOJjbX1A1YlkCSgvT+o9u0yk/7hKMKJw4Z8CVi1dA9iOPHfp5l0D4Yhy8rGutzCTdeBZCD4bOeAGvgxE5G1WOC0o8hlN/hp9CXG6tTVAdMdLgPA1cQasKzQCbfD4mOV0nLFjBcaiHlVUeSCzSYZ/DT6mlNj7kCwmFc1JR5IkrXHSgSCT5l2rJR9htXX64A1KlisRNfgYldXF2KxGGpqakZ8vaamBu3t7aP+nfb29lG/PxqNoqur67rvf+SRR+Dz+dR/GhsbtfsfkOfsNgnTypW+iy0m67soTmys/lK12STMMdmJzaqmctT5PBhrWSIBqPN5sKqpPJuPpbsCl11tNWDGLCvRF87tsKHYbe0T62K3Q333mXET0J5YVJYWOuFxWntjXeV1o7LYBfn/b+/Nw+QqzzPv+9RevVXve0tqbUhCgCSEQIABY0PkRbEzHi8QsD35homxnQTzJcHOYownhuD57HgmBBJwHOczceLM2NjGxjLEbMYsEggB2reWutXqfamu7upaz5k/Tr2nqtVbVfXZqs/9uy5dl9Uqdb/m0XvO+9zv89yPAhwvwYEG/RmLiIYKP9zLPLFuqw6i0u9BMq3g9HDpDTTI+i36ln1ivaquHH6PC9PJdEkONBCJddMy9hoTrGksL+mBBk6KlRAXhyfjJXlx6ahYNaqxOh+OYSI2u7jJ7og82Amxyl5cTiGeKr1L5uWGKXWyFx7CFEVZ8GA21+fn+joAfOlLX0I4HNZ+9fT06LBiIhBiSClNjE7LCkannNEWDQAbmoS4WBo3Nm6XhHt3b5rzz8QOv3f3pmWZaJfy7dpAJHuoXO6JNZBNAkpRsNISgGVW/TsfG0p5X2nJ2vJ/V0mSVNJt7P0O2ldul6Q9A0vlbJGLiFWjAxJrv8eN1Q3qWb1ULplz6XfQM7Dc78GKzMVlKU73dpK4GCrzaoNQTpRgrAYdtK+aqwKoCniQlhWcGiwdvWK5Yqi4WF9fD7fbPatKcXBwcFZ1oqC5uXnOz3s8HtTV1c36vN/vR1VV1YxfRD86S3Coy8hkHLICuCSgrnz5P1QvKkG/nV2bW/DIbdtQUzbTX6c5FMAjt23Drs0tFq3MWDaUsEm+qLBazlPncsmKi6VXYaUlayFnxErsq1I083ZSsgbk+C6WomAV5r4qFbTEepl3rwhKeV8NhJ31DMyK9qW3rwYctq+ynWGldw4ccIg9GCAuLkv3knm5Yai46PP5cPnll+OZZ56Z8fVnnnkGV1999Zx/Z+fOnbM+//TTT2P79u3wepe30a8dEeLimRJqix6MZCcELsfqtwspVTPvXZtbcPdN6wEAm9uq8K93XIWX7rlx2QqLQHaoy5ESixWQc6h0SGK9rqkCQIlWLmpCsDMSgFI+VOZ6WDmBUq5cFM9Ap1ywXFTCU4jFvmp2yPuqtPdVJlYO2Veal18pni0c9r66qITPgYMR51QuAsDGEs2FlyOGt0Xffffd+Pa3v43vfOc7OHLkCL7whS+gu7sbn/nMZwCobc2f/OQntc9/5jOfwdmzZ3H33XfjyJEj+M53voN//Md/xB//8R8bvVQyByvr1PL97hIZFgJkH6hOaIkGsglA92gUU/GUxaspDDHR9tL2auxcU7fsxWCRAJwcjCBZItO9Bf0OE6xy26JLzSQ/t4XdCeResJRarESVqWNEkBKeGO00EURchpVyhZUT2qKB0p5C7LRK+1LsNhI47ZK5tKtMhT2YM2J1UQmfLZYbhouLH//4x/Gtb30LX/3qV7Flyxa8+OKLeOqpp7By5UoAQF9fH7q7u7XPd3Z24qmnnsLzzz+PLVu24L//9/+O//W//hc+8pGPGL1UMgcdNaq4eG5sGnKJTAx0yqRoQV2FXxtcU2q3a9rgnWU+0VbQVh1Euc+NZFrB2RIS7IFcXyRn7KvVDeVwuyREYintkFYq9IedVV2wtrECLgkYjya1oRulgtPaotdnKkEGI3GEp0vLJN9pIogQrM6ORhFNlNbF5YAYZuCQ9k0h2pfiJHanVgQfL8HLsEGH7auLSrjKVJyFGh0SK616uwSF4OWGKQNdPvvZz+LMmTOIx+N44403cN1112l/9t3vfhfPP//8jM9ff/312L9/P+LxOLq6urQqR2I+LaEA3C4JibSsvVTszqDDHqhA6bZZ9IenAaj/zpyAJElY06gm1ycHS8vDZcBhFVZ+j1ur3C61feW0ZC3gdWsm+aW6r5zSulQZyJrkl2qsnLKv6ir8qCtXJ7GfHiodaxzAeT5+LaEAKvwepGQFZ0vIxghw3sVlZ305vG4JU4k0zo1NW72cvFEUJes765BYrW2sgCQBI1MJDJfQdG9ZVnLaop0RK1FlOhSJIxwtrYvL5YYp4iIpXTxuF1qr1QdTz1hpVFppbdEOEhfXNKiC1akSSwD6ws4SrABgrRar0kqs+x2WWAPA+sbSFO2dVg0HqEkAUIL7ymGDkoCcWJWQuJibWDspVuJsUUpCcFpWMDTpLM9FSZKwJjMxupRiFUumMZ4RApyyr7xul7avSqndNhJPYTqZBuCcs0WZLzvd+3gJxWosmkAyrVbF1jukM6zC79EKVU6W2DlwuUFxkSyKaI3uGS0RcTHTwtjgkJcfgJKthhPiYmt10OKVmIeI1YkSEqwURXGckTeQbeE8UUITo1NpWbthbwo541AJlKYIMp1IYyKmtps6xRcJyIqLpZQAhKeTiGfaTZ3i5wyU5tliZCqOtKzAJQF15T6rl2Maa0rw4lJchAW8LlQFPRavxjxEu+2JEtpXYgJ7VcCDoM9t8WrMQ/NdLKEzu+jgqyv3wedxjtSjPQNLaF8tR5zzL44UTVZcLI3yfSe2RZdiNVw0kdI8t5xSXQCUZmI9Fk1qPk5OEhfXiaEug6VzqByajENWAI9LQn25c56Ba0pwX4nEOuh1oyrgnMS6FAUrUbldU+ZFwOucxLoUK4LFBXN9hR8et3PSnJLcVznVwJK0vAf65bK6Xo3V6RLaV068YAayl8zHS+iS2WkDrQSl+L5ajjjnrUuKpqNWrSorlbZoJ7YErmlU22F6RqOIZdoW7I44VJb73Kj0OyexzrYETpXMkCQRK6fdgoob6xMDkyVjvK5NCKz0w7XMp6/nsrYEE+tcH1MnJdZrS7DK1GleY4JSbLV14hkQKM2LS23wjsNiJc7spSSCOHVfiWq40hKCneXlLBDvq1LaV8sR52SJpGg6akunLTqVlrWHaquDquEaKvyoDHggK8CZEjHz7g87M7FeWVsGr1vCdDKN8+HSqAZ26qGys74cHpeEyXhKa+G3O2JfOfXGemAijolYaZh5i2o4J1XZA9lY9YyVzmWY0wZaCUSszoxMIZUujSnE/Y5NrEvv4tJpg3cEuT7ppXJxqb2vHLavVgtxcbg0cisA6B13nuUUUJr2OMsRiotkUdozbdGlMNUstyWwziEmtoAw884eLEsBIda0hJz18vO4XVhVV1rVIP0OTax9Hpdm5t1VIgdLp020FVQFvJpIVyp+O04VrOorfAgFvVCU0qkw6A9nBoQ4bF+1hoIIet1IphV0l8AFM5AVrJx2wbKyrgwel3px2TdRIpdhDn0GdtaXQ5JUL9fRqYTVy8kLpwrBqzPVcEOR0rm47BtX83UnFdkA2cuw7tEo4qnSuLhcjlBcJIsi2qL7wtNI2vzm+vx49uXndlBLIJAtB//52+fxyqkRpG1+c+3UQyVQei2cTm0JBNQkACidW2unClZArt9OqcTKmS2BkiSV3jPQodXbLpekJdelEqvzmfdVm8OqdrxuF1bVl1asnLqvAl639u+zVN5X5x04gBFQLy4bMheXp0smVhlx0WGxaqj0o9Kf6eIbLo3LsOUIxUWyKA0VfgS8LsgKcH7c3tWLfdoD1VkHlT0H+/D04QEAwFMH+3HLY6/i2gefxZ6DfRavbH5ErFocLYKURgLg1Go4IHtrXSp+O9m2aOdUbgtKTbASz0An7qu1JTbVkaJ96Xj5iXOq08RFoPT8TAfCzj1blNp07+y+cl6sVteX1jmwb9yZnWGSJGF1ieVXyxGKi2RRJEnSWqPtPjE66+PnnAfqnoN9uPPx/YjEUjO+3h+O4c7H99tWYHTqyw8oPREkW2XqPMGqMzPVsVTaos85OLEuNb+d3ozVSFuN82JVaoJVH0WQkrFc6R13ZtUOkB0UUirPwL6wc0V7cXFZKhcs5x28rzTfxRKoXFQUJady0Xn7qtQuLpcjFBdJXnTUlMbEaNEW7RSfibSs4L4nD2OuBmjxtfuePGzLFums56IzYpVLqYogzjxUihtr+x8qgWys2h0sWJXKjbUwXXeiEKzFqlQEq8zZh0KwvZFlRbu4dGRiXULPwFRa1i4unfi+WlNCg0KiiRTGoqrfoBPPgcJ26vSw/ffVWDSJWFK1MHOiaK9dsJTAM3C5QnGR5EWpTIx2Wqvt3q7RBafYKlBFvL1do+YtKk+c7LkofPzGokmEo/Y2iFYURasEcaIIItphzo3Z3yA6LSvavnJmApA1806k7O0PHEumMTypei46cV8Jb7izo/afbBuJJTGR6QxwYqw0EWRw0vaTbYen4kikZbgk5/n4ATmxKoHEun8ihrSswOd2ocFBAxgFpdQWLQo3KgMeVAW8Fq/GfEqpeltUmNZX+OH3uC1ejfmU0r5arlBcJHnRUSITo887rC16MJLfRMB8P2cWsWRam5DnFCE4l3K/R5tse2bE3oeV8WgS0YQqqjlRsGqo9KMiYxBt98uVgUyy5nFJaKx03r5qqvIj6HUjLWcFcbsiLoXKfG5UlzkvWWuvCcLtkhBLyhiw2fvpQsS/peoyL8r9HotXYz4r68ogSUAknrL9ZNvcoX5et/NSnJV1qmg/PJnAZDy1yKetRVTZt1QH4HLYAEYgWw3XUwKTbZ18wQxkO1i6RqZs2QmWi5O9MYGZXRF2vwxbrjjvzUuKoiXzkBKVgXal32E+E/kKCHYTGoQ3ZsDrQijovMQaAFZlkgC7i4u9ObegAa/zbkElSdIqTe0+1VEcKluqA3A7MFmTJAkr69SLMNvvqxyrAUlyXqy8bpdmt2J3P1PNG9OhiXXA60ZLpgrwzIi9L1ic7AsHAKGgF7XlPgDAGbvvK4cLVqU02dbp+6q9pgw+twuJlFwCg02d62cPqMVQbpeE6WQag5G41ctxJBQXSV6IF4q4FbYjybSsPUic0mq7o7MWLaEA5ktNJaiVgTs6a81c1qKc03zhyhyZWAPAqvqMCGLzQ+U5Bw+dEAhx0fYiiEgAHHqoBHJEe5vHyskTbQWiyuosBSvbk41VaewrJ8dqVeaCxe77yslezkDm4rKhNM4W2X3ljNzqQtwuSTuz293LL/eS2Yn4PC7tXGX3c+ByheIiyQuRrAqPFDsyMBGDogBet4T6cmf4t7hdEu7dvQkAZgmM4vf37t5kuyqmcxlzfCeaeAtKJVkTglW7QxMAIHeoi70PlRSCgZX1JZJYUwTRRHu7JwBOnsAu0C7DSmZfOTOxBkqvK8LJ+0qcA7tHSyNWTn5fra5X22277N7BEnbuoDjByhK5YFmuUFwkedFQ6YfHJSEtK7bz7xP0h7MDQpzk37JrcwseuW3brGrN5lAAj9y2Dbs2t1i0svk55+CJtgKtGs7uCQAFq5KpXDxPIRidJZdYO1kEKa0Wdie/r1gRXDqsKhHRXnsGOnhfrawtDRGE+yorWHXb3Hu7T1QusoPF9meL5QrFRZIXbpekTd6za2u0uK1pqXLeA3XX5ha8dM+N+NbHtwBQqzdf/JN321JYBHIrF8ssXol1lEqy1juuxsrJh8rsBE67x4rVBStLZF+dZ2KNlZoIYu9kjRVWpVNpL86nTraGKJWqHXZFlE6stH3l4Fit0GJl92egs9uigZx9ZXMheLlCcZHkTZvmu2hPM9usf4szH6hul4QPXtoCj0tCMq1geMq+RrY9mVh1OFhcFC+/sWgS4WjS4tXMDxPrbKxGphKIxGwcK1aZalWm58amkUzLFq9mfuiPObPKVLap3QrAfQWUTls0PRdLoytCURResCBHtLdxW7QsK9owTyfvq5W1Ilb2fQYmUjL6JlQh2Mn51aoSuQxbrlBcJHlj94nRPZlquI5a5z5QPW6X1rpl52oQei4C5X4PGitVb1A7l+4zsQYqA9kJnD2j9nz+5SZrTk4AGiv9CHhdSMmKbS/CZFlBX6YSxMn7qr0mCI9LQjwlY8CmdivxVHbipKMvWDKJdXg6ifFowuLVzM10Io2RKXVtjBUwFIljKp6yeDVzMzKVQCwpQ5Kc3r6p5iu9Y9NIpOx5GTY0GUcyragdbJXO8LOfC3HJfG502razB86PT0NRgKDXjfoKn9XLsQxxGXZ2OApFsWesljMUF0neiAOAXdui6eOnYvf2pXgqjYEJNVlzeqzs7gsSTaQwlqmqdLIIAmQvLexqvB6eTmIqkQbg7MTa5ZK05NquHpnDk3Ek0jJcEjS7ESficbu0fWXXWAkv54DXpV0wOJGgz43mzL9Vu1YvikvLyoAHVUGPxauxjlCZFzVlXgD2bbcVl5aNlX74PM5NRRsq/Qh63ZCVbDW73ejJVOo1VwXgcTs3Vi2hALxuCYm0jP4Je+bBwg+yozYISXLO7IELaa8pgyQBkXgKo1P2vAxbzjj3KUEKRhjP27Ua5Jx4qDq4FBzINcm356FSiNNBr9vRyRqQ02pm0ypTkQBUBjyoCngtXo21rKy1t5m3uFypK/ch4HVbvBprWWXzidHCFqK5KgCvg5M1wP6eY1m7FWcna0BurOwpBItn84raMsfHShvqYtNY0W5FRZKkktlXYp1ORe0MK41YrXBwBx8ABLxutNj8Mmw54+xTLSkIUbnYF7bfjY0sK1py7eS2aMD+lYu5LdFOTwBsHysmABorbD7VsWeUthACURFs12o4Uf26wuHJGmD/wVbiXMFnoP33lXg2Oz2xBuzfFZG1W2Gs7H62oGCVRfw36LZprHo4LFPD7vnVcobiIsmbVhsPdBmMqG1mbpeElpBz28wA+xuvC886iiD2N17vZrKmIYQgu1YunmV1gYbdD5UiiRTt205GewbaVbDKCMHcV8BKm1cEayIIY5UdaGDTrgixr1bUUrQXVaZ231c8s9t/CnEPhWANu+fCyxmKiyRvxBRm1Yg5bfFqZiKq4VpCzvYEAWYm1nY0suUwlyziANBj04OKJoIwWSudWPFQafu2aE20577K7qsx+11aAtnERIg1TqbT5tVwrLDKkk2s7RkrXrBkyVYu2jNWvGTOYvdYsXgji8iFu20aq+WMs1UYUhChoBdlPtXLy26t0T0UrDTaa4JwSUA0kcZQZsqlneDgnSziADA8mUA0Yb+pjtn2TSYA4lB5bmwaqbT9pjoyVlmE7+65sWnINpzqyCrTLOI9cG7UnlMdmVhnWWFzf0zNG46CldYWec6moj0vLrNoVaY2vbik52KWbPGGvWPF95X95w8sZygukryRpGzLcZ/NWqO12xr6TMDvcWv+mEJ0tRP0BMkSCnpRFVCnWtoxCchW7TBWzVUB+NwupGTFdpcrAJO1XFpCAbhd6lTHQRtesLBqJ4t4D0TiKYSnkxavZjaiQmUlRXvtMmx0KoGpuL0uw2RZYUtgDh21wiN9GkmbXYYl07I20IX7KvvO7h6N2u4ybDqR1t6h3Fc5sRqx32VYeDqpvUM7aDeAFbX2tsdZzlBcJAUhfBd7bScu0hMkF60axI6C1TA9rHIRybXd2m1lWWElSA4ul4T2zIHNbr6LiZSseeGyLVqd6iguws7Z7IJlKp7C8CSTNUHQ50Z9hR9A9pLQLoxHE5iIqSIaYwVUBbwIBb0A7He2GIzEEU9lfLerne27DQANFX74PS7Iiv180s+PTyMtKwh4XWis9Fu9HMtpCQXgcUlIpGT0T9jr4lIUA1QGPNredzLiPRCJpzAWtddlmMgh6it8KPN5LF6N9QiBdSyatN1l2HKH4iIpiFabTowWL0De1qjYtSUmHE1qL2R6WKmIf7N2i1X/RAyJlAyPS9L8Vp2OEO7sJi72jk9DVoCg140GJmsAslXsdqveFusJBb0IlTFZA7LPQLvFSlSYNlX5EcxYwjid7PvKXrESz+S26iC8DvfdBtROI7teMp/JsRpwuSSLV2M9HrdLK4ywW7ttd05HhCQxVgGvG81V6nnYbhVxLLKZSWXAi+oye16GLXf4BiYF0ZSpBrHb7VrWx48PVSBbuWi3ajhhLt5Y6Ue5nzdrQI4IYrNYiUNue03Q8UOSBCtsKi6KQ+6KWiYAAk2wslk1HNvXZ2PXZ6B4X7FyO0t7tT1jlfsMJCodNh1C1q3FivtKIM7sdusKo4ffbFbU2fMcqE31Zh6skb1gsVesljvMGElBiBubQRuJi6m0rFVS8qGq0lFrz8pFkayxajGLlgDY7OXHASGzEbHqtlt1gUgAKFhp2FWw4oCQ2di1cpFTvWdj10p7Vu3Mxq7V22fp5TwLu4og3dxXs7BrRfBZCsGzsOtl2HKH4iIpiKYqteXOTpWL58ZU/xa/h/4tArseVLoyfour6vnyE9i1worDXGYjzOftdmOdHRDCWAnsKtqfHaXn7IVkhWB7PQO1qd7cVxrtNhWsONF2NnY/WzBWWexqZcTKxdnYNVZdQ+rZYnUDCwIEdr0MW+5QXCQF0ZSpXByYsM8Ezq6cajj6t6jktljYafqcdmNdz5efwK7VBaywmo1926KZrF2IbasLOCl6FnYVgjW/Mb6vNOyarLFqZzZZEcRm+2qUE9gvxK4FAbSGmE27TQebiuKNTr6vNOx6GbbcobhICkKIi8OTcSTTssWrUTnDarhZNFep0+eSaQUDEftUmWqVizxUaoiXXySWQtgm0+fSsoJD58MAgOlkGmkbCdRW0pZJAMLTSURi9ogVwBb2uRCCVV84hpRN3lUA28zmoiOnEsRWl2FCBGGsNNptaDegKApODzGxvpDsxaV9RBBZVngZNgd2vAxLpmXtgoXVcFnsKARPxVNaRyGfgVnsehm23KG4SAqirtwHj0uCoqgCox3Iiot8oAo8bhdaMhN+7fRQpefibII+N+orfADscbu252AfrvnrX2mtS994+jiuffBZ7DnYZ/HKrKfC79Gmz9nl1jqdk6yxhT1LQ4UfPo8LaVnRPHmtJp5Ka89jJmtZWqoDcElAIiVjyCbniulEWuvQoAiSRSTWE7EUwtP2uGAZnUogPJ2EJDGxzkUk1kOROGLJtMWrURmMxBFPyXC7JLRmKsBIVrS302VYz2gUKVlBMGdCMsnGqndsGopij8swUbhRW+5DdZnP4tXYB7u2sC93KC6SgnC5JM3XsN8mCVtXJrHupGA1A2Fka5fbtfFoAuOZyjxWmc7ELu1Lew724c7H96P/AtuD/nAMdz6+nwIjgDbREmOTw8r58WnEUzJ8bpf274io7yohhNilyqp7JIq0rKDC76E/cA5etwstIXtVg5wengTAZO1Cynwe1JWr/z3sEqtTmarF1lAQAa/b4tXYh1DQi0q/B4B9YiVEkPaaILxupqCChgo/fG71Mswunva51cC0nMrSHFIvw+I2ugwT+2o1L1dmIM7r4ekkJmzUbbTc4ZOdFExTSPgu2uMF2JVJAnhjPRO7mXmLSrjGSj/KfB6LV2MvNM8xC2OVlhXc9+RhzHUPK75235OHHd8i3WYzv52TQ9nnn5sJwAzs5md6KhOrNQ3lkCTGKpesEGyTfTWYjRWZSbsN3le5nM7sK1YDz0SSJM3Kwy6t0dlnYIXFK7EXLlc2VnapshIXLNxXM/F5XJpFmF1iRb/FuSn351yG2eR95QQoLpKCaaq0x1CXtKzg18eHtIc7jbxnYpdqOMHZEbavz0eHlgBYF6u9XaMLto8qUFt29naNmrcoGyISALtULp4aZAIwH3bzsTqlTXNkYn0h2QsWe7yvRKwogszGbp5jp4cZq/kQ++qcbfaV+r5a28hYXYjd3len+b6al3abnQM1cZHnwFm02yC/choUF0nBNGcqF60s3d9zsA/XPvgsbv/OXgjLi995+Dds28zBrgcVtq/Pxg6J9WCeg3/y/dxyRRPtbVK5SBFkfuywr3LJrVwkM7FvlSn31YV02MzH6jT31bzYbahL9n3FWF2I3UR7vq/mx25eflr1Nos3ZmG3WDkBioukYBqrVK8oq9qihS/chVVWAxNx+sLloCXWNjmoiDYz3ljPxg4JQGNlfobd+X5uuSLaou1yUNES60YeKi/EDvsqFwrB82M3Gw9REcx9NZvsBE57nC1YYTU/dvOd1fYVYzULu4kg2r6qZ6wuxE5CsKIoWvV2J2M1i3abva+cAMVFUjBiapgV4iJ94fJHvPz6xu0xfY7i4vzkHlSsmj63o7MWLaEA5nOCkwC0hALY0Vlr5rJsh93aYShYzU9WsLL+UKkoCk5rLeyM1YUI0f582Pp9lZYVrc2M+2o2QgSxgxCcTMvozuxvWkPMxk6XzNFESvMq5r6ajZ0Eq3A0iZGpBAC22s6FnTrDRqYSiMRSkCRgZR3twS7ETu8rp0BxkRRMU5V1nov0hcufxsoAvG4JKVnBQMRaf8xUWtbMoSkuzqalWt1TsaSMsag1E83cLgn37t40p3AvBMd7d29y/NAQIYIMT8YRS6YtXUs4msRwZlohBavZiFgNRuKIp6yN1VAkjkg8BRcTgDlpy7kMky2+HNQmsHs4gX0ucj2CrboME3SPRpGSFZT53NrFN8miifbj1tuZiEq42nIfaso5gf1C7NQVcSpzXm+q8qPCzwGMF9JWbR9Pe3ER1hoKIuB1W7wa+2En0d4pUFwkBaOJiwuIfEZBX7j8cbuk7GHF4sqd7tEokmkFQa9bWxPJ4ve40VCp2g2ct9DLb9fmFvzFBzbM+npzKIBHbtuGXZtbLFiVvagu86LMpx7grIwVwARgMWrLfQh41WPOQNjaCxZRYdpRW8YEYA6aqgJwSUAiLWuCuVWczPGvcvplyly0Zt7h0UQa4WlrLsMEmpdzPSewz4UQ7UenEphOWHvBQg+/hREXGX1h67uN2BK9MFoHy/i05RcsJwaEhQdjNRe5HsFWx8opUFwkBdOU8VyMxFOYiqdM/dn0hSuMdpt4jp3I8a9yMVmbE7vcWjdVqetY31SB//mJLfjXO67CS/fcSGExgyRJMw6WVkL/qoWRJEkTQs6NW3vBcoqG6wvidbu0i0vuK3sT8LpRX6GeA61+X2mDDBirOakKeLSLJ6stB8QFC7tX5qax0g+vW0JaViwdmAnk7iu+r+aipToASVK7jUT7uFUcH4gAANZzX82JOK9PxlOYmDZXs3AqFBdJwVQGvCjPVO6Y7btIX7jCEIKV1f5wwm9xXWOlpeuwM9n2JasTADVWWzqq8aEtbdi5po7VOxdgFyGYfouLY5e2QE4fXhztfWX5M5ATbRejLWPlYfX76uQgq+EWQr1gyYj2lr+v+AxcCFdOt5HVsTrBC5YF8XvcaMoUsVh9DjwxmBEXm5hfzYV6GabaMNjBe9YJUFwkRdGYqTD40f5zeOXUiGkDVIQv3FzQF242dvGa4DCXxWm1SbJGwWpx2mwy1OU028wWpTVkF9GeE20Xo9VmFyxsM5sfu8RKVO1cxMR6XmxzcUnBalHs0m0k9tWGZu6r+WizSX51PNMWva6J+2o+7HJx6RQoLpKC2XOwT0uqH3ruFG557FVc++Cz2HOwz5Sfv2tzCx65bRtCwZkeY/SFm02bTdo3xc0axcX5scvL70TmUMkEYH6EmbfVsRIJwFpWBM9Lq00qQY73i+oC7qv5sItoL0QQ+o3NT6sN3leyrGiJ9XqKIPNiByE4LSs4PSwuWHgZNh92qFycTqS1CezcV/Njh4nR49EEhjIDO9fxgmVe2nN8F4nxUFwkBbHnYB/ufHw/EheYDfeHY7jz8f2mCowf3d4BALhufT194ebBDg9UWVZwapBeO4thhwQgmZa1qp2LeKicl3YbiCDRRApnMwkAYzU/QrCy0m8sHE1qHlpM1uYnK1hZ18I+FIljZCoBSeL7aiHsYDfQMxbFdDINn8eFVXUUrObDDvvqzMgUEikZQa+bE9gXwA7dRicHJ6EoQF25T/NWJbOxQ6zE5UpbdZBD/RbALheXToHiIsmbtKzgvicPY64GaPG1+548bFqLtKguuHlTM33h5kE8UPvC05BNisuF9I5PYzqZhtctYWUtD5XzYYcEoGt4Csm0ggq/Rzs4kdnYoSL4xICaANSW+zQ/GTIbzW/Mwlgdy1SYtoYCqAp4LVuH3bGDj9+xTIXpqrpyBH2c6j0fdqhcFLFa11jB898CZAeQWSeCHMup3Gas5scOZwvxvqKH38JoHSwWClaie4Ut0QuT7Qyj56IZUFwkebO3axR94fmFDwVAXziGvV2jpqznhDYkhA/V+Wiq9MPjkpBMKxjMlM6bzclMJVxnfTk8bj5y5kMkAMOTccSSaUvWcDQnAZAkJgDz0V6dFe2TF1Rxm8WxHK8xxmp+cv3GFMWaC5Zj/RMAWGG6GHawGzgqYsXEekHs4ONHv8X8aLVBlak4W/AZuDB2sMfR9hVjtSB2EIKFnz2F4IWxQwu7k2CmT/JmMJLfwSTfzy2FaCKlPdDpMzE/HrcLzSEx0cyaGxutuoBxWpBQ0IuyTKXMQiK+kWRFkCpLfn6pUF/hh8/tgqyolhBWcIzJWl40hwKQJCCWlDE6lbBkDZoQzH21IKLKNDydxGQ8ZckauK/yQyTWg5E44ilrLsOO0W8xL1qrre9g4dkiP7Ruo/GYhbFi5WI+5PpjWnVxqVUusshmQewgBDsJioskbxorA7p+bimcHprSPEFqy9kSuBDtFj9Uj/Sph8pNLTxULoQkSZb7LopDJScELozLJVnebstY5Yff40ZDxjfKqsqdrGDFBGAhKgNeVAZU36g+q/YVp6TmRU2ZFwGvmkJYdcEihiSxcnFhmir9cGc6WIYmrelg4fsqP5qrAnC7JCTSsmWxOjHA91U+iNxqKpFGeDppyRq0gVZ8Bi6IEILHo9ZdXDoJioskb3Z01qIlFMB8DXgSgJZQADs6aw1fC6cP549oNbOqHPxonxqrjS18+S2GEBd/9vZ5vHJqxDT/UgFbl/LHaoNoxip/Wi3021EUJRurJl6wLIZIAs5ZIC6mZYUtgXmSexlmxQVLIpUdPsbKxYXxuF1orrLuMozDx/InN1ZWdBtNxJI4n7ksYLfRwgS8bs3v2or8amwqgeGMAM1ceGEqA16EgqrfNYe6GA/FRZI3bpeEe3dvmvPPhOB47+5Nppg1n8jc1tDEdnGs9JqIp9JaArCB7TALsudgH14/o/qV/uveHtzy2Ku49sFnTZvAPhlPaf9GWF2wOFZ6I41MxrVDJW+sF6fNwmFJ/RMxRGIpuF0S1jRyou1iWOnl1z0aRSwpI+B1YSWnDy9Kblug2XQNTyElq8PHWkPGd8uUOq0WDksSw8fqKzh9OB/aLDyzi6rFFg4fywvtMsyCWIlLy/aaIMo5KXpRONTFPCgukoLYtbkFj9y2DS0XHOaaQwE8cts27NrcYso6ssNcmFgvRvagYv4D9cTAJFKyglDQO+vfDMmy52Af7nx8P6KJmd5V/eEY7nx8vykCo2hbaqryo7qMVgOLYeWkQBGrFbVlPFTmgXgGWpFYiwSgs74cfg+nDy+GldYQwhduXWMlJ9rmQZuFg0KyE205fCwfrBSCj3KgVUG0W3hxeayfbbaF0F5j3RCywxnLqYtbWbiRD1Z3GzkJioukYHZtbsFL99yIFbXqQ/WeXRvw0j03miYsAjSxLQQrPReP5vjsMAGYm7Ss4L4nD2OuBmjxtfuePGx4i3TWF44HlXyw0iD6GFs3C0JUNlkjWDFWhWBlAkCrgcKwUgg+zlgVhJWxyp4DebbIh3YLn4HCI53dK/lh5fvq8HnhZx8y/WeXIpwYbR4UF0lRuF0SOuvVtqG6cp+pt/yT8RTOjqhVeBs4JGRR2nMqrMyeaCYOKhsZp3nZ2zW64HRoBer06L1do4auQ1Tt8FCZH1a2RR/jIIOCsNIbToggGxirvGi1shqOQycKwsp9dVgTQXi2yIdWC60heMFSGFa2RR86HwYAbGI1XF5k26LN7wwTz0DGKj+s9HN2GhQXSdE0VaneKQMT5h5Wcts3OSl6cZpDAbgkIJ6SMTyZMPVni3YYDnOZn8FIfvsn388Vy1EKVgWRWxEsmzx45wiTtYKwsi1aE0F4wZIXVor2rFwsDCt9/IQIwpbA/LBqXymKQtG+QDTLFZNjlZYVHMkMYLy4ldVw+WDVvoqn0po/JsXF/NBa2Fm5aDgUF0nRNGUmmg0YLHpcCKvhCsPncWmxMvN2TVGyBxXGan4aK/Pzosz3c8Ugy4rWYsFY5YcQ7RMpGcNTcdN+bjIta8/AzW1MAPJBJADDkwnEkulFPq0fsWRa8wfe3MZ9lQ8iVv0TMaTSsmk/NxJLomt4CgCwic/AvGjPEUHM7IoYisQxMBGHJPF9lS9WXbAMTMQxMpWA2yXRxy9PclttzdxXXcNTmE6mEfS6tc40sjDttdaIi7l+9hxolR9sizYPQ8XFsbEx3H777QiFQgiFQrj99tsxPj6+4N/59Kc/DUmSZvy66qqrjFwmKRJNXJwwL7EGcj1BeKjMFyt8F4cicYxOJeCSaA69EDs6a9ESCmA+YwEJ6uS+HZ21hq2hezSKSDwFn8fFCex54nVnRXszb0JPDU0ikZJR4fdgZcb3lixMKOhFmU8dpmJmcn20P4K0rKCu3IfmKiYA+dBQ6YfHJSEtKxiMmHe2EBdhraEA6jjRNi+aQn5Ima6IkSnzuiJE1WJnfTkHWuWJGKgXnk5iMp4y7ece7FVjta6xAgEvB1rlg4jVdDKNsWjStJ8r9tWGFg60yhdxGTYeNXdfaS3RLVX0s8+T7CVz3NRLZidiqLh466234sCBA9izZw/27NmDAwcO4Pbbb1/07+3atQt9fX3ar6eeesrIZZIiEYn1oMlt0dnKRQpW+ZL1BTEvsRYvv876ch4qF8DtknDv7k0AMEtgFL+/d/cmQw97BzOHyo3NlfC6WdCeL1a0xBzszfrsuJgA5IUkSZZ4+Wmtm20hJgB54nZJaMm025q7r7KxIvnh97jRkBFizRTtD2Wq7DezdTNvKgNeVAVUIbbPxFi9I/YVY5U3Aa8bjZXqvjLz4lJ0r9BqIH9y95UVsWJLdP5Ul3lRbsElsxMxLIs8cuQI9uzZg29/+9vYuXMndu7cicceeww/+9nPcOzYsQX/rt/vR3Nzs/artta4ih1SPMJzsd9EcVGWFc0Xia1L+WOF18Qhttnmza7NLXjktm1ovqC9oTkUwCO3bTN8ErsQrJhYF4YVkwKFCMLEujDaLJiWKvbVZiYABdEasiBW57mvisGKdlv6LRZHW+YcaOZAAxEr2kIURnaoi3lWRoc0cZHPwELQ8qtx82KVW7lI8kOSJEuHJTkJw8TFV155BaFQCFdeeaX2tauuugqhUAgvv/zygn/3+eefR2NjI9avX4877rgDg4OD8342Ho9jYmJixi9iDqJycSgSR9qkgQY9Y1FEE2n4PC56ghSAFQcVIYJc2s6DSj7s2tyCl+65Eb99Wav6+4ub8dI9NxouLALZBOASiosFYUXlIpO14mi1YFJgVgThvioES/aVEIK5rwrCiinEWuUi31cF0WbBAB7tgoWxKgizn4GKomiCFUX7wjD7kllRFBxh5WJRWDkwzkkYJi729/ejsbFx1tcbGxvR398/79973/veh3/5l3/Bs88+i2984xvYt28fbrzxRsTjc3vvPPDAA5qnYygUQkdHh27/H8jC1JX74JIAWQFGJs3xRhIt0eubKuBh+2beWOG5+PY5IVhVm/YzSx23S8IVq2oAALKimOJ7oygKq+GKxOxDpSwrTKyLxOzEOpmWcTTj40fBqjDM3lfTiTRODIpYcV8VgpasmRSriVgSZ0fUS1KKIIXRanL19lAkjv6JGCSJFVaFYnaFVf9EDKMcvFMUbSZfXJ4bm1Y90t0urGmgR3ohcGK0ORSsznzlK1+ZNXDlwl+vv/46AMzpMaQoyoLeQx//+MfxgQ98AJs3b8bu3bvxi1/8AsePH8fPf/7zOT//pS99CeFwWPvV09NT6P8lUiQetwv1Gb8ds4a6HBbThznMpSByPRfNmD43MhnXhEwm1oWhtZmFzXn59Y5PYyyahMclYX0zDyqFYPYtaNfIFKKJNAJeF1azcrsgzE6sTw5OIpGWURnwYAUH7xSE2bE62j8BWQHqK/ya1xnJDzGp1KxYCa+xtuogqst8pvzM5YLZQrCwGljNwTsFk221NSdWonJ7bQMH7xSK2VOIhY/puqYK+DwssikEK7r4nEjBT/vPf/7z+MQnPrHgZ1atWoW3334bAwMDs/5saGgITU1Nef+8lpYWrFy5EidOnJjzz/1+P/x+HgatojkUwGAkjoGJGC6B8Tf+2WEuFKwKQSRr0UQa49EkasqNO5SnZQX//vo5AOrUuzIfD5WF0Gp2AtArqoEr4ffwUFkI7SZXWIkK040tVazcLhCzhWBtQEgrpzkWitnDdw6ez7ZEM1aFIXz8zLoMO8ShE0Vj+r46Jyw8WA1cKO0mD2Hkvioes8+Bb50bBwBc2l5tys9bTrAt2hwKzvrr6+tRX1+/6Od27tyJcDiMvXv3YseOHQCA1157DeFwGFdffXXeP29kZAQ9PT1oaTHed4wUTmNlAEAYAxFzDitCXNzASdEFEfC60VDpx1AkjnNj04aJi3sO9uG+Jw+jL6z+e+gLx3Dtg8/i3t2bTPEOXA6IBGAsmkQ0kTJcnKWHX/GIWEXiKYSnkwgFvYb+PE5JLR4Rq77xGGRZMXzSNmNVPLkJwGLdLnpwiLYQRdMqJnubJYJw+nDRtJp9wUIv56LJWkOYU2H1Tu84AA71K4a2anOrTN/qGQcAXEY/+4IxWwh2KoaVPmzcuBG7du3CHXfcgVdffRWvvvoq7rjjDnzwgx/ERRddpH1uw4YNeOKJJwAAk5OT+OM//mO88sorOHPmDJ5//nns3r0b9fX1+J3f+R2jlkqWgJgYPRA2XlwMR5PaLR79Wwon67tozGFlz8E+3Pn4fk1YFPSHY7jz8f3Yc7DPkJ+73KgKeFGZaSEyo9VM81vkobJgynwe1GaEejMOKyJWTNYKpzkUgEsCEmkZwyZ4BGuVixTtC0aIi5PxFCamU4b/vHd6ecFSLCJWI1MJxJJpw38eY1U84gzYPxFDKi0b/vNEVwSF4MIR+2oilkIkljT0ZymKggM96r7a0lFt6M9ajggheCgSN/wZKMuKtq8uY6wKpi3nGZg04RnoVAztq/qXf/kXXHLJJbj55ptx880349JLL8X3vve9GZ85duwYwmH1oeZ2u/HOO+/gQx/6ENavX49PfepTWL9+PV555RVUVrJSzY6IidFmeC6KW9COWnrtFEObgW0WaVnBfU8exlxujuJr9z152LSp4qWOdmttcPuSoih4p5ftMEvBrDYL9VCpPgM5IbBwvG4XmjPvK6ON15NpOadqp9rQn7UcCfrcqMuI9ucMugwTxFNpHB9QvZwpghROKOhFmU+10zD6MiwSS+Lk0CQAJtbF0FDhh9ctIS0r6J8w9mwxNpXQ3om8YCmccr8HNWVqJ4TRZ4vz4RiGJ+PwuCSeA4ugpsyLoNecZ+Dp4UlMxlMIeF1Y10iP9EKpL/fD53FBVtTCF2IMhvbb1dbW4vHHH1/wM7nDJYLBIH75y18auSSiM1rloglt0WL68KVM1opCGEQbIS7u7RqdVbGYiwK1RXpv1yh2rqnT/ecvN9prgjjaHzHcdLh3fDrnUMnEuhjaqoN4pzdsePvS6eEpTMTUQ+WGZl62FUNbTRDnwzGcG5vGthU1hv2cY/0RxJLqMBcO3imOtpogRqYSODc2beiz6dD5CSTTCurKfVplF8kfSZLQVh3EicFJ9I5PY7WB00vfOReGoqjvRzFMkOSPy6XG6sxIFL1j09qZ0AjezlyEraorQ1XAWLuQ5UpbTRBj0SR6x6axwcAhlqLNdkNLJYe5FIEkSWivMecZ+FZP1sKDvtuF43JJaK8O4vTwFM6NTaODw/YMgf8yyZJoNLNyUbQE0meiKNoMnGg2mKe4nO/nnI6RVaa5vNk9DkAdEMJDZXFkq0yNjdWBTAJwSRsPlcWiTeA0eF+JWG3pqDbc23G5YpY30oHMM3BLRzWHuRSJWdO93xReY6xaLBojz4G5vNk9BoBttkvBrHNg1sOv2tCfs5xpM+l99TaHuSwZTow2HmYoZEmINrNBg1ssAODtjOEw/caKo91AEUQd7KPf55yOkVWmueSKIKQ4zGqLPtCjJmtbDay4W+60m3So5L5aOqZdsGRitXVFtaE/ZzmTHRRi7DlQ7Kut3FdF027S8Alxccn3VfGYNSjkAEX7JWPWOfCtTAffZR3Mg4uFE6ONh+IiWRLCc3FkKoFEyjhz1LGpBHpG1QcBJzoWR3u1cYn1js5atIQCmK/uQwLQEgpgR2et7j97OdJu0qRAiiBLx6wb6zdzKqxIcZgnBI8DYKyWglZlarDnohDtt3RQBCkWM6pM1aET4wC4r5aCGRcsubGiaF88Zpwt0rKiDUmiaF88ZhQEJFIyDp/PDHNh5WLRcGK08VBcJEuipswLr1uVlIxseRXm+KvqyhAqo39LMYiDSiSWQnha3+lzbpeEe3dvmnOgixAc7929CW62COaFGa1LiZScPVQyASgaMwSr6UQaR/vVoRNMrIvHjAQgPJ3EyUF16ARjVTxmVC4OT8bRMzoNSQIuZSVI0bQZeHEp6AvHMBSJw01/4CVhxtmia3gK4ekkfB6XoV6Byx1NCDbwbHFycBLRRBoVfo+hXoHLHTOE4GP9ESTSMkJBL1bW0SuwWMyyhnAyFBfJkpAkSWt1NdJ3UQxz2cyW6KIp83lQm5nAacQLcNfmFnxl96ZZX28OBfDIbduwa3OL7j9zuSJEkMFIHLFk2pCfcbR/AomUelDp5NCJohEJwPBkwrBYHTwfRlpW0FjpR0uI1gLFklu1kztMTk+EJ9KK2jLUcehE0bTXGi/aC7/FtQ0VHDqxBDpqjU/WRCXchuZKBH30By6WbEWwcbESVfaXtIXg8zDNLBbt4tJA0V5Ubl/SFuLl/xIw45L5Lc1vMUR/4CVglt2AkzF0WjRxBk1VfvSOTxvqu/iOmBTNYS5Lor0miNGpBHrHp7GpVf8b5TK/+kjZ0FyJO29Yg8ZKtRWah5bCqCnzosznRjSRRl84Zoj4JxKAyzjIYEmEgl6U+9yYSqTROz6NNQbc/nPohD60VKvCbCwpY3QqYYj4d4Dt67ogkrXxaBKT8RQq/PofV9/UfEyrdf/eTkIIVn3haSTTMrwGDJxiS7Q+iKqd8+PTSMuKIWczemPqw4UXl0YM3TvQIzz8qnX/3k5CxKp/IoZUWjZk6N5+DknSBRGrvrBxz0CnwyslsmSaQ6Jy0UBxUUyKbqs27Gc4AaPbl8SEwOsvasCHtrRh55o6PriLQJIkw2PFBEAfJEnKDjQwqHJHS6wpgiwJv8eNpipVUDSqyooiiD5UBrwIBdVqQsP3Ff0Wl0RDhR8+jwuyAvSHjTkHcl/pQ1OlHx6XhGRaMczK6E0OH9MFcXEJGFdlpQ1zYeHGkmio8MPndiEtK+gz6Bm4/6y6ry5fyX21FJqqAoY/A50OxUWyZLS26IgxbdEjk3HtxXpxG/1bloLRRrb7z44DALbxULlk2g32BaFgpR9tBk5iB7Ki/VaKIEvGyLbAGUMnuK+WjJEXLGlZwVs99JzVA5dL0gbG9RgQq1Ra1rpXKC4uDY/bpVVwG3EOnE6kcaQv4w/MfbUkJEnKvq8MiFUklsSxfnVACAWrpeFySWgV+8qAs8VQJI4zI1FIEkX7peJ2SVpRFIe6GAPFRbJkxMRooyoXRdXi6vpy+iItESNN8idiSRwfVA+VFBeXjpGHyrGpBLqGpwAAWzh1bsm0GVi5ODgRw/lwDC6JthB6YKRgdW5sGiNTCXjdEja18CJsqbQbKNqfGprEZDyFMp8b65sqdf/+TkMzyR/VP1ZH+iKYTqZRGfAYYjvhNIw8B+b6A7fSH3jJGHlx+Wb3OGRF9UxtrGKsloqRQ11ES/T6xkqtop8Uj5FnC0JxkeiAaDMzSlwU1QWXMLFeMkZW7bzVMw4lc1BpqOQgg6XSVmOcCCIOKp315ajJDPkhxWNkArDvjBqri5qrUG6A75zTMLIieN+ZUQDAxa0hQ/yxnIaRUx1FixkHGehDR62YxK7/+0rsq+0ra+BirJaMOAcacrY4m/UxpT/w0jHyMuz1TKyuWFmr+/d2Iu3VYl/p/756Q7REr2Lhhh60GRgrQnGR6EC2ctGYtmghhLAabukYKlixJVpXjBRB9maStSt4UNEFIysXRWK9g7HSBSMrgoUQvKOTyZoemBGr7dxXuiDeVz0GxOr1sxlxcRX3lR4YWbUj9hXbbPXByGq41zNnCwpW+pC9ZNY/v9LEReZXumDkxSWhuEh0wMjKRVnOeljRF2npiAfqWDSJqXhK1+9NEVhfNMHKgATg9UwCcAWTNV0wNlljYq0nRh4qcyusyNIxsmpn75kRAHwG6oVR1XCKomiCFWOlD0a1RcuyognBjJU+GHUOTKZlLbfazspFXTAqVrFkWvOc5WWYPrAt2lgoLpIlIyoXI7EUogl9BavTw1MITycR8LqwkR5WS6Yq4EVVQG2t1POhKsuKNnSC4qI+iGStfyKGRErW7fvGkmm8fW4cACus9EK0WPRPxJBK6xerSCyJI32q4TpjpQ+5h0pFUXT7vqNTCZwcnATAxFovjEoA+sMx9IxOwyWxwkovOgwS7btHoxiKxOFzu+g5qxNZIVjfWJ0cmsR4NImg143NbYyVHhg1hPFI3wSiiTSqAh6sa6SPqR4YVWV66HwYibSM+gofVmTsJ8jSaDfw4pJQXCQ6UOH3oMyn+ksN6twaLQSrS9uq4XXzn6seGNFqdrQ/golYChV+Dza20BxfD+orfPB7XFAUoC+sX6wO9IwjmVYN13lQ0YfGSj+8bglpWUG/jhXc+zOG6ytqy7RLHLI0RHXBZDyF8HRSt+8rqhbXNVbQx1QnRGI9PJnAdCKt2/cVthCbWqtQySFxupB7GRZP6RcrUbV4STt9TPUiV7SXZf0uWPZ2qftq6wqe1/VCCFb9EzEkdby4fD2nfZ0+pvog9tX58Ziu+yo3VvQx1Yc2LVb6XjITFT79yZKRJMmwidH7u8cBsCVaT4zwXXytS20xu3xlDTw8VOqCJEmG3ITu68q2LfGgog8ul4SWkHGxYiuMfgS8btRXqFYeelbuCP+qK1hhqhuhoBcVfv0r7XOfgUQf6it8CHgzl2Hj+p0DGSv9aQ4F4JKARErG8KR+BQH7zjBWelNf7ofP44KsqBXXekEfU/1prgrA7ZKQSMsY0nFfaX6LrLLXjZZQEJIExJIyRqYSVi9n2UEVgOhCY2Y6sJ5VO0C2cnErW211QxsUomOy9trpzNAJJta6YkT70j4xIZCCla6IirjzOlaZ7tWGuXBf6YkRw5L2imEujJVuSJJkiO/iPu4r3ZEkyaD3FYeP6Y3X7dIuw/QcwCOEYJ4D9cPlknT3yFQURauGoz+wfnjcLjRnCm30ipUsK/TdNgCfx4WmSn1jRbJQXCS6ICoX9WyLnoyncHwgAgDYxspF3TDioCJEkKtW8+WnJ+06V5mmZQX7hbjIBEBX9K4yjafSeEsYrvNQqSt676toIoVDvTRcNwK9heDxaALHMucK7it9yU6M1mdfjUzGcXpoCgCrdvRG7+ET58aiOB+OweOS2GmkM3p7z3aPRjEYicPrlnBZR7Uu35OotOkcq+ODEYxFkyjzuXEJfUx1xchJ7E6H4iLRBSMmRr/do/qNtVUH0Ui/Md3Q23Px5OAkRqcSCHhduKStWpfvSVTEobJ7VJ9k7UjfBCbjKVT6PdjQzAFJeqK3aH+wN4x4SkZduQ9rGsp1+Z5ERe8Kqze7x5GSFbSGAtr3Jvqwok7976nXM/D1M2NQFGB1QzkaMh0XRB86dJ4YLfwW1zdVoLqMPqZ6ognBOu0rUV21uS2EMp9Hl+9JVDQhWKf31SunVBujy9qr6WOqM3oPChGx2r6qlj6mOpMV7TnURW/4BiC6oHkuRvSrXNyvtURX6/Y9if6VIK9mWmG2raiBz8OXn56sqlNFpTMjS3v5pWUFe7tG8e+v9wAAtq2sgZsm3rqyMiOCnBmZ0uX77e3KtC2toom33ugdq330WzQM8QzsGtY3VmyJ1p+sYKXT2eK0mlizzVZ/VoqzhU77SryvGCv90dsa4pXMvtq5pk6X70ey6F0NJ56BO1czVnqjd0HAP798BlVBD268qAmhMmcPiqO4SHTBiIEub2aGuWyj36KuZCdwxhFLppd8cykmBF7ZyZef3mTFxeITgD0H+3Dfk4fRl2MGvv/sGPYc7MOuzS1LXiNRWVUvkjV9EoCXTw0D4L4yglU6J9aiuoCJtf6IfXVWL9GeQycMo6NW3ypT8Qy8Zk29Lt+PZFlVr8bq7BIvLgWvZUQQ7iv90bPVVlEU7X1FwUp/9LQbkGUFr3XRcsoo9BSC07KCbzx9DBOxFH78uWuwpax6yd+zlGGZEdGFrOeiPuKioiisXDSIUNCLcp8qKC71BagoinaovJIvP90RCcB4NInxaOETzfYc7MOdj++fISwCQCSewp2P78eeg326rJMAnRnBqn8ihulEeknfK55KaxVW16xlYq03nRnBqmdsGsm0vKTvNZ1IaxdhV1ME0R2xr86ORCHLypK+10QsibfPqd6YV7FqR3dW1eknBA9F4jg+MAkAuIoiiO5oFcE6xKovPI3Tw1NwSbxgMQLNykgHwer08BQGI3H4PC5so4+p7uhpO3VsIILxaBLlPjc2029Rd/S0xznSN4GJWAoVfg82t9JyiuIi0QXhudg/EYOiLC0BAFQfv7FoEkGvGxe38qGqJ7lTHZf6AjwzohpD+9wubKExtO6U+Tza3iq0NTotK7jvycNYaDfe9+RhpJeYsBOVmnIfQkG1FWKp7bZvdo8jlpRRX+HD+qYKPZZHcmiq8iPodSMtK0s+WO47M4pEWkZrKIBVdfRb1JvW6gA8LgnxlIz+JV5evnZ6FGlZQWd9uVZhQvRDXIaNRZMYmyr8MiwX0bq5saUKNeX0W9QbURE8FIljMp5a0vf6zUk1Vpe0V2vvQKIfotvo/Pg0Uku8DHs5U7W4bQX9Fo2gLcd2aqm5MP0WjSW3ylSvWO3orIWHsaK4SPRBVC7GkjImYks7qADQSsG3rqimj58BtOnku/ibk2rb0hYeVAyjWG+kvV2jsyoWc1EA9IVjWls7WTp6tXC+nNlXO9fU02/RACRJ0s138TeZ1s2r1zJWRuBxu7Ai02671DZ28b66mlWLhlDm86AlpJ4Fl1oRJ5I1xsoYQkEvajOi7VL3lXhfXcNYGUJzVQABrwvJ9NIvw17VWqJZZW8EbdVBuF0SppNpDEwsbQbBq/TGNBQh2k/GUwhPJ5f0vcRlGN9XKlRtiC4EvG7txlKP1mgheLDFwhj0mpL10gn1UPkutm4aRmeRvouDkfz2Yb6fI4vTmRGsupbouyiqC5isGYdevosvZ6p2rlnLWBlFVghe2r4S4uK1fF8ZhtZuO7RUcZFCsNGs0uGCRVEU7YKFFh7G4HJJ2r46PTxZ9PdRFEUTrK7m+8oQfB4XVmYuw04PFR+r9Ay/RcbKCAJeN5ozhVFLGRiXSMkUgi+A4iLRDbFJl+ILkpYVvHxyGC8cHwIAbF9JcdEIRDn4UqY6ptKydqi8dh0PlUaRHRRS2MuvsTKg6+fI4hQbq1ym4ikc6BkHwGTNSPSI1Xg0gYPnVQ8/+i0ahxarJYgggxMxnBichCQxATCSzoalT/fuHZ/GmZEo3C6JF8wGoscz8NTQFAYm4vB7XLicHn6GsaZBtUc5vQTR/vjAJEamEgh63bisvVqnlZELWZ15Bp5agrh4sDeM8HQSlfTwM5Q1jSJWxe+rN86OIZpIo77Cj43NjBVAcZHoSPsSJ5rtOdiHax98Frd++zWtRPmP//cBDp0wgBWZG+s3u8fwyqmRonz33u4NIxJLoSrgwaU8qBhGZ8bHqqvAqp0dnbVoCQUwX6OmBKAlFGDypiNiUMhSWgL3do0iJStorwlq01eJ/hS7r3J59fQIFAVY21ihWYMQ/dGjylRchG1uDaG6jB5+RrG6funiomiJvqQthMoAPfyMQttXS3gGimrg7atqaI1jIFnBqvh99VJOrGg3ZRyrM0LwUmL1YqbA5pq19fTwMxAh2p8cLF4I/vUJNVbvWlcPl4vWOADFRaIj7Uvw8Ztvqu3ARJxTbXVmz8E+fPnHBwGo01JveexVXPvgswX/NxYt0VevqYebD1TDKLa6wO2ScO/uTXP+mYjWvbs3MXY6oosIovlXsRLOSPSJFdvXzUCPysWXTrAd0AzEBcvpJewrkVizJdpY9KhczPqY8n1lJEJcXEqrregIu359gy5rInOzpmHpz0ARq+sYK0NZownBSxEXM/Zg7ODToLhIdKPYse4LTbUVX+NUW30QIu7Q5MxJjv3hWMEirhAX2RJtLCtr1YNKeLrwCZy7Nrfgkdu2weueKSA2hwJ45LZt2LW5Rbd1kmyyNhiJY6rICZzioEIRxFiECHJuLIpEqrgJnOLG+mq2rxtKZ06FVTHnAEVR8PIp+i2aQWeOYCUXEau0rODFzL664aJGXddGZiL2VbFVpsm0rA0yoIWHsayuz7RFFxmrWDKN1zKxorhoLKu1FvbiBKuJWBJvZqxxrlvPfWUkSxUXRybjmjUOc+EsFBeJbnTUCh+/wlosONXWHPQUcSfjKezvHgPA2xqjCfrcmkfmiSJK97evqkUqE9Ovfuhi/OsdV+Gle26ksGgAoaAX9RVqy2Uxh5Xe8WkcG4jAJQHXrWMCYCQNlX5UBjyQleJM8ruGp3BmJAqvW2JibTDtNUEEvC4kUjK6CzxfAKrXWF84Bp/HRR9ng+moLctOSy1iWNhb58YxHk2iMuDBthXV+i+QaIhquJGpBEYmC59su//sGCKxFGrLfbikLaT38kgOIlZDkTgiscIn275yegTxlIy26iDWNlbovTySg7CG6B2fRiyZLvjvv3xyGGlZweqGcq1ohxiD8FzsHokimS78kvmlk8NQFGBjSxX963OguEh0o9jKRU61NQc9RdxXT40gJSvoqA1iZeb2mxjHhuZKAMCx/omC/+7zx4agKMDmtip8cucq7FxTx1ZoA1nfpMbqaH+k4L/7/LFBAMDWFTWoKacvnJFIkoSLmsS+KjxWzx5VY7WjsxYVfo+uayMzcbkkrGtceqyuXlOHoI++cEbidWenpRbjY/X8sax/Fb3GjKXc78GKTKyODRSxrzLvq+vXN/BMYTCVAS8aKv0Aihvq8sKxbJutJDFWRlJb7kMo6IWiFFcV/MJxtcqeF8zG01wVQJnPjZSs4GwR3rOi0+g6FtnMgG9uohvCc3F4Ml7QbQ2n2pqDniLur44OAABuWM+2JTNYL8TFIhKA5zIJwLvZYmYKF2VidbwIEeS5o2oCcOMGxsoMxL46XsS+ep77ylSEaF9MrJ7LiIvcV+ZwUXPxQvALmX3Fs4U5aPuqmMuwo6J9nSKIGQgvv2I6WF6k36JpSJKkxarQDhZFURgrE1FjVVxrtKIoOcNcGKtcKC4S3QgFvVoFRyHVi5xqaw56ibiyrOBXR9QE4L2bmpa8LrI4F2kJQGEvv2Ra1g4q72ZibQobihSC46m0Zo7PZM0cNhQpgkzFU3jttFrhzX1lDhc1qwlAofsqHE3ijYyFB4Vgc9jQXAUAONJXWKxGJuN4u1f1r7qez0BTyO6rws4WuRYeFEHMIbuvCutg6RmN4vTwFDwuiV7OJrG+yK6IU0OT6B2fhs/twpWrmfOagRCCC620P9g7gYGJOMp8bmxfVWPE0koWiotENyRJypkYnX95MafamoNeIu7B82EMRuIo97lxFV9+piAqQY72T0BR8jfJF55INWVeXNZebdDqSC7FtkXv7RrFdDKNxko/NrVUGbE0cgFaAlCgYPWbk8NIpGWsqC3T/JWIsRRbYfXCiSGkZQXrmyrQUUv/KjPY0KLGqlAR5IXjqoXHppYqNFWxU8UMLsoIVoVarohq4G0ralBdRgsPMxDngkL31X8cUTuNtq2sQVXAq/u6yGw2taqxOny+sFg9fViN1c41dSjz0W7FDDa0FBerZw73A1Db1wNe2q3kQnGR6IoQF3sK9F3ctbkFX/3QxbO+zqm2+pEr4s4nMOYj4v5HpmrxXesa4PfwgWoGqxvK4XZJmIilMDCRv/E6PZHMR4ggQ5E4RguY7i2qgd99USM9kUxCVAT3jE5jsoDp3lmrAfpXmYW4YOkankI8lb/tyrOZxJoVpuaxMSNYnRycLMgk/+lDaqzYvm4eWlfEwGRBF5dCXOS+Mg9NsOor7JL5l4dUEeRmdhqZhhCCDxUqLmaegb91cbPuayJzc3GriFW4oL8nhOCbuK9mQXGR6Io21KWIiY5ul/rP8aKmSvzPT2zhVFsD2LW5BY/ctg3NoZlVAdVl3rxF3F9lkrX3bOSh0iz8HrdWIXU0zwoDRVHwy4PqofI9G/nyM4tyvwcdteolS74tMbKsaAkADyrmUVPuQ2PGJD9fL7+0rGgJAPeVeTRXBVAZ8CAlKzg1mJ9JfjIt47nMIIMb2RJtGu01QZT73Eik5bwHGkwn0nj+uCpY7drMxNosOuvL4XFJmIyn0DueX1FAJJbErzMWHjwHmsfaxgq4XRLGo0n0T+TnoT46ldCGNFKwMg9RDdc/Ect7EvvARAwHesYhScB7N3FfmcXFreqk+zMj0bwnsfeMRnG0PwK3S+Jl2BxQXCS6ItqOipm6JPzG3ndJMz60pY1TbQ1i1+YWvHTPjfjXO67S2ppv2bEiL2Gxd3wah85PQJJ4Y202GzOHlYO9+d2uHemL4MxIFH6Piy8/kxGVO/nehB44N46+cAwVfg+u5dQ5Uyl0X+3tGsXIVALVZV7sXEP/KrOQJEmrMHindzyvv/Obk8MITydRX+HH9lW08DALl0vSkut8WzhfOD6EWFJGe01QizMxHp/HhXWZ6sV8n4HPHh1EIiVjdX25VvlIjCfgdWNtZvhEvvvqP44MQM5YDdAWwjwq/B6sqlP/e+frPftMphJua0c1B5iaSG25Dy2Zgpt8W6NFrK5YVYOactpCXAjFRaIrxU7IkmUFL59SxcVr1zK5Nhq3S8LONXX4wKWtAPI/VP787fMAgB2ralFf4TdsfWQ2WzqqAQBvdo/n9fmn3ukDoA4HKffTu8VMtqyoBpB/rH6RidV7NjbSu8VkxL46kG+sDqqxumljE7xuHqHMZEuHapp+oGc8r8+LZ+CuzU28qDQZ0Rb49rn8zhaicnvXxc20GjCZQs8Wv3hHjdX7LmGszGZjxs/0UG9+IsjTmX3FqkXz2VRgu63Wvs5YmU62NTq/fbVH6zRirOaCJ2OiK2Kk+9mRKFIFeO0c7pvAWDSJcp8bl2UOOsR4Lm1Ty8EP9oYX9HBJywpeOTWC771yFgDwwUvZqm42QrA60DO+qN+OoihaYv3+Sxgrs9maEUHezEypXQhFUfCLTPv6+9gOaDqaEJyHYCXLCvZkYsV9ZT5bOtT3VT4iSDIta55IjJX5XL5SfQa+cXbxZ2A8ldaGTrAl2ny2FvAMnIqnNM/Z99GyyHQuzQzm25/H2SI8ncSLJ9Sijd/aTAsPs9mcya/yuQwbnozj5VMjACgEW8Gm1mwuvBjnx6ext2sUkgS8/xLGai4oLhJdaa0Owu9xIZGWca6AoS4vnlB9ka5cXcdqEBO5qLkSHpeEsWgSPaNzx2vPwT5c++CzuOWxV7VBPX/77EnsyVTwEHPY1FIFr1vCyFRi0b11tD+C08NT8LEl2hIubQ/BJQHnwzEMLOKNdKBnHOfGphH0unH9esbKbLZkkrWu4SmMRxcewLP3zCgGI3FU+j24ei1bos1GVC4eH4hgapEBPC+fGsF4NIn6Ch+u7GSszEaIi4fOhxFLLjyA57mjg4jEUmiq8mPbihozlkdy2Jq50H/nXHjRooBnjw4inpKxoraM7esWcEXG3uGNs2OQ5YUvmX/xTh8SKRnrmyrYvm4BIlb7zowuWhDws7fOIy0ruKyjGp0Zf3ViHuJ9te/s6KKfffKtbAdfSyho6LpKFao4RFfcLkl7MJ4ezr81Wps8d1GDIesicxPwunFpu3pj8+rpkVl/vudgH+58fD/6wjMFkqFIHHc+vp8Co4kEvG6t1WyxW+sfvnEOgDrEoDLgNXxtZCblfo82NXqx6sX/k4nVb13chKCPLdFmU1Pu095Zi1XuiFi9/5IW+D2Mldk0hwJorgpAVoC3zo0v+Nkf5sSKLdHm014TREOlH8m0gncWqQb5P2/0AgB+Z2s7XIyV6axpqECl34PpZBpHFxlC9r8z++q3L2tlS7QFbGypRJnPjYlYCicGF86xfvRmdl8xVuZzSVsIPrcLw5MJnFlkDsGPD6iC1Ye3tJqxNHIBl6+sgUsCekancX6RwVY/ycTqQ1vazFhaSUJxkeiOaI0+PZTflMCxqYTWOsMhIeYjhhK8coG4mJYV3PfkYcx13ya+dt+Th5Fe5PaU6IcYSvDyydlCsCCRkvFE5lD50e3tpqyLzEbcWotWl7mIJdP4aeYW9KPbO0xZF5nN9syt9SsLxGoqntKsBrivrOPKzBAyMQBuLsLRpOaJ9NHLua+sQJIkXJ6pQhTTaudiZDKO5zNtth/ZxmTNClwuCdvyeAb2hafx60yX0X++nM9AK/C4XVob+94z8++rntGo1rr5IQpWlhDwunFZxspj3wLPwNNDkzjQMw63S8IHL2WsrKDC79Ha2PctsK+O9E3gcN8EvG6JNkYLQHGR6M7qAoe6vHhiCLICXNRUifYaTjMzm52r1QE6r5wamVG6v7drdFbFYi4KgL5wbMHEgejLdevVyt4XTwzN22bx7NFBjEwl0FDpx/XrWQlsFe/KTH1+8fjQvJ/55aF+RGIptFUHsXM1WzetQuyrF47NH6ufv9OHaCKN1fXlWgsNMZ93rVNj9esT84uLP3mrF4mUjI0tVdjcxtZNqxAXly8s8Ax84s1epGQFl7aHtKnFxHxyzxbz8aP9vVAUYEdnLVaxddMyhM3DSwvE6gf7egAAV3XWobWarZtWsaMzcxl2av731fdf6wYAXL++AQ2VHJRpFTvyKN54/FV17sBNm5o4JXoBKC4S3RGViycG8hMXf3VEvbW+cSOrFq3g8pU18Lld6J+IzWizGIws7BVX6OfI0rmysxZ+jwt94di8LTH//ytnAAD/aVsbPPQvtYyr19bD45JwZiSKM8NzV3H/88tnAAAfuZztgFZy7dp6SBJwbCCC/jkuVBRFwXd/cwYA8J+3s8XMSq7LiPbv9IYxOjXbI1OWFS0B+BhjZSnC7/eNs2MIR5Oz/jwtK/hu5hn4iStWmLk0cgHiIvK1rlFMJ2Z7ZCbTcs6+YjWwlYh99eLx4Tn9TGPJNP51rypYfXLnSlPXRmby7ovUWD13dBDJOfxMo4kU/v11VQi+/SrGykquz9iy/erowJwdeZFYUusKu/2qVWYureRg5kl0Z1PG5Plw38SihsOptKy1xLyHLdGWEPS5tSqrn7+d9VBsrAzk9ffz/RxZOgGvG1dlKtyeeqcPr5wawU8O9OKVUyNIywoO9obx8qkRuF0SPrlzlbWLdTgVfg+2r1Ir3J4+3D/rz984O4r93ePwuV247Som1lZSU+7DZZnBLr88NDtWr5waweG+CQS8LtxCEcRSGqsC2NhSBUWZO1bPHx/E8YFJVPg9+AhbNy2lo7YM6xorkJYVbcJwLs8cHsC5sWlUl3nxO1vZEm0laxrK0VYdRCKVPZPn8vO3+9AXjqG+wo8PXsop0VZycWsVWkIBTCfTeHmOirgn3zqPkakEWkMB3LSJU6KtZOuKGtSV+zARS83Z5fXD/b2YiKWworaMnUYWc9XqOlQFPBieTMzpa/+DfT2IJtJY21iBqzL2LGRuKC4S3VldX46A14VoIo2ukYV9F1/rGsVELIXqMi+2ckqgZXzwMvWw+OTb57V22x2dtWgJzS8cSgBaQgGt7J+Yw29fpnqy/O2zJ3HLY6/ij/7tAG557FVc++Cz+MufHAQAfPDSFrSxFcZyfvsyNWH+4Ru9s9rYH3r2JADgd7a2UaC3AWJfiaEtAkVR8LeZWH308g62wtgA4SH2o/2zY/V3z50CANx65QpUcZiV5ezK+FJduK9kWcH//NUJAMCtO1ZwmJXFSJKE387sqx9esK9SaRkPP68+A//LNasQ8DJWViJJkiYa/nB/74w/S6Zl7X31yatXsXvFYtwuCe/dqMbqRxfEKpZM4+HnsvuK3SvW4nW7tFj9+M2ZsYomUvj7F9SzxX+9tpMdEYvApw7RHY/bpU21PbjIlMCfZSrldl3czImOFvLejU0o87lxemhK87JyuyT812s75/y8iNS9uzcxbiYjzooXlu33hWN4s3sckgR89oa1FqyMXMgHLm2B3+PCsYHIjFvrl04M47ljQ/C4JHzmhjUWrpAIPrSlFR6XhHd6wziQMzX6P44M4pXTI/B5XPhv1622boFE48Nb2uCSgH1nxnD4/IT29afe6ccbZ8cQ8Lrwe9fM/e4i5vKx7R2QJOClk8M4nePD/eMDvTjSN4FKvwd3vIv7yg58ZJta6fvcsSF050y3/cHrPTg+MIlQ0IvbrmTrph0QNgK/PNiPgYmslce/vHoW3aNR1Ff42RJtEz6+Q7URePLt8xiZjGtf/+7LZ9AXjqElFMAtO9gRYQfEoKof7e+dYeXx6IunMTyZQEdtkB0ReUBxkRiCmLp0KOfgfyHJtIw9B1VxkROyrKUy4NUOK9945jjSsjJjkm3AM/NR0RwK4JHbtmHXZrbHmElaVvDgnmMLfibodWNtY4VJKyILEQp6tYPIX+85ilRaxthUAvf88G0AwG1XrUQnjfFtQV2FHx/aolaaPvDUEciyguHJOP78iXcAqJUFHbUcOGYHmkMBvP8S9d3z13uOQlEUDEzE8OVM5fZnrl+D5gWq7ol5dNSWaZY39z+lxurcWBT3PXkYAPCZG9awGtgmrG2swLvW1avnjF+qsTozPIW/fuooAOCP3rMOoTJWA9uBTa1VuGJVDVKyggf3qPE5ORjRzod/9N51KPN5rFwiybC1oxqXtYeQSMn4xjPHAahTh/8m87/vvmk9q4Ftws41ddjQXInpZFqrrH/73Dj+LlNh+qe/tQFeVgMvCp88xBA2t6riYm4FyIW8cmoEY9Ek6sp99C+wAf/tutX436/34K2ecXz++/sxHk3irXNhhIJe/OwPrsW5sWkMRmJorFRboVmxaD6LTfAGgGgijb1do9qkTmItf3jjOvz4zV682T2O//LdfTg/Po3e8WmsqivD/3vzequXR3K4673r8LO3z+O1rlH8P/+8D2dGohiMxLG2sQJ3vYexshNfuGk9nj40gBePD+G/fe8NHO2fwMhUAhuaK/GZ61kNbCfu2bUBzx0bwn8cGcBnHn8DB3snEJ5O4tL2EKuBbcaf/tYG/ObkS6r/tqIO44nEU9i+soaVcDbjS+/fiP/08Mv40f5eJFKyOownmcZVq2vxu6yEsw2SJOGL79uIWx57Fd9/rRtT8RR+fWIY8ZSM69Y3aNVyxHokScKX3r8Rn/rOXnznN10Yiybw3LFBJNMKbtrURL/ZPKH8SgxBDDI40D0+5zQzANrUpV2bm+kLYgOaQwHc/58ugUsCfnGwH6+cHkHQ68bDv7sNHbVl2LmmDh/a0oada+ooLFoEJ3iXHs2hAP6/j14Gt0vCr08M49TQFBoq/Xjsk9tRSU84W9FRW4YHP3IpXJLaGtg1PIWWUACP3n45PeFsxpqGCvzVhzdDktTBID2j02ivCeLR27ezCsRmrGuqxFd++2IAwC8PDaB3fBor68rwD7dfzioQm3FJewh/9v6NAICfv9OH/okY1jSU4+9+dxvP6TZj24oa/MlvXQRAtZgaisRxUVMlHv7dy+nfZzN2rqnDH96o2hX95MB5jE4lcHFrFf72E1vp32czrl/fgN/PXHo98WYvxqNJbOmoxjc/dhljlSesXCSG0FlfjuaqAPonYnjj7BiuWVs/48/Hown8/B21Jfqj2zusWCKZg92XtaKh0o9/f70HZT43Pn31KqxtrLR6WSQDJ3iXJu+/pAUdNWX46Vu9CAW9uGXHCtRV+K1eFpmDD29tw6r6cjz51nnUVfhw644VqC5j26Yd+dgVHVjdUI6n3ulHY5Uft1yxgm2bNuX2q1ZifWMF9hzqR0sogFuvXIkKP1MQO/Jf37Uam1qq8MyRAbRVB3HLjhUoZ6xsyefevRaXtIXw7NFBrKwrwyeu4HAku3L3zRdh64oavHB8CKsbyvGx7R28CLMpX3zfBly+sgYvnxrB2sYKfHR7O/wexipfJOXCEZYlzsTEBEKhEMLhMKqqqqxejqP5wg8O4Ik3e/HZG9bgT3dtmPFn//SbLtz35GFsaK7EL/7oXbwNICQP0rKCax98Fv3hGOZ6cEtQK+VeuudGVpcSQgghhBBCCCmaQvQ11rgTw3jXOrVacc/Bfrx8chg/OdCLV06NIJ5M47svnwEA3HrlCgqLhOSJ2yXh3t2bAGQndgs4wZsQQgghhBBCiBWwzp0Yxk2bmuB1Szg9PIVbv/2a9vVQ0IvwdBK15T4a2RJSILs2t+CR27bhvicPzxju0hwK4N7dmzjBmxBCCCGEEEKIqVBcJIbxm5PDSKZnN2+Gp5MAgOvW1aPMx3+ChBTKrs0tuGlTM/Z2jXKCNyGEEEIIIYQQS6GyQwwhLSu478nDC37m1dMjSMsKBRFCisDtkrBzTZ3VyyCEEEIIIYQQ4nDouUgMYW/X6IyWzbnon4hjb9eoSSsihBBCCCGEEEIIIXpDcZEYwmBkYWGx0M8RQgghhBBCCCGEEPtBcZEYQmNlQNfPEUIIIYQQQgghhBD7QXGRGMKOzlq0hAKYz01RAtASUodQEEIIIYQQQgghhJDSxFBx8Wtf+xquvvpqlJWVobq6Oq+/oygKvvKVr6C1tRXBYBA33HADDh06ZOQyiQG4XRLu3b0JAGYJjOL39+7exGEuhBBCCCGEEEIIISWMoeJiIpHARz/6Udx55515/52vf/3r+OY3v4mHHnoI+/btQ3NzM2666SZEIhEDV0qMYNfmFjxy2zY0h2a2PjeHAnjktm3YtbnFopURQgghhBBCCCGEED2QFEVRjP4h3/3ud3HXXXdhfHx8wc8pioLW1lbcdddduOeeewAA8XgcTU1NePDBB/H7v//7i/6siYkJhEIhhMNhVFVV6bF8skTSsoK9XaMYjMTQWKm2QrNikRBCCCGEEEIIIcSeFKKveUxaU150dXWhv78fN998s/Y1v9+P66+/Hi+//PKc4mI8Hkc8Htd+PzExYcpaSf64XRJ2rqmzehmEEEIIIYQQQgghRGdsNdClv78fANDU1DTj601NTdqfXcgDDzyAUCik/ero6DB8nYQQQgghhBBCCCGEkCLExa985SuQJGnBX6+//vqSFiVJM1tmFUWZ9TXBl770JYTDYe1XT0/Pkn42IYQQQgghhBBCCCEkPwpui/785z+PT3ziEwt+ZtWqVUUtprm5GYBawdjSkh32MTg4OKuaUeD3++H3+4v6eYQQQgghhBBCCCGEkOIpWFysr69HfX29EWtBZ2cnmpub8cwzz2Dr1q0A1InTL7zwAh588EFDfiYhhBBCCCGEEEIIIaQ4DPVc7O7uxoEDB9Dd3Y10Oo0DBw7gwIEDmJyc1D6zYcMGPPHEEwDUdui77roL999/P5544gkcPHgQn/70p1FWVoZbb73VyKUSQgghhBBCCCGEEEIKxNBp0V/+8pfxz//8z9rvRTXic889hxtuuAEAcOzYMYTDYe0zf/qnf4rp6Wl89rOfxdjYGK688ko8/fTTqKysNHKphBBCCCGEEEIIIYSQApEURVGsXoSehMNhVFdXo6enB1VVVVYvhxBCCCGEEEIIIYSQkmJiYgIdHR0YHx9HKBRa8LOGVi5aQSQSAQB0dHRYvBJCCCGEEEIIIYQQQkqXSCSyqLi47CoXZVnG+fPnUVlZCUmSrF6OIQj1mNWZhFgD9yAh1sN9SIi1cA8SYj3ch4RYy3Lfg4qiIBKJoLW1FS7XwiNbll3losvlQnt7u9XLMIWqqqpl+Q+YkFKBe5AQ6+E+JMRauAcJsR7uQ0KsZTnvwcUqFgWGTosmhBBCCCGEEEIIIYQsXyguEkIIIYQQQgghhBBCioLiYgni9/tx7733wu/3W70UQhwJ9yAh1sN9SIi1cA8SYj3ch4RYC/dglmU30IUQQgghhBBCCCGEEGIOrFwkhBBCCCGEEEIIIYQUBcVFQgghhBBCCCGEEEJIUVBcJIQQQgghhBBCCCGEFAXFRUIIIYQQQgghhBBCSFFQXCSEEEIIIYQQQgghhBQFxcUS4+GHH0ZnZycCgQAuv/xy/PrXv7Z6SYQ4hgceeABXXHEFKisr0djYiA9/+MM4duyY1csixLE88MADkCQJd911l9VLIcRR9Pb24rbbbkNdXR3KysqwZcsWvPHGG1YvixBHkEql8Bd/8Rfo7OxEMBjE6tWr8dWvfhWyLFu9NEKWLS+++CJ2796N1tZWSJKEH//4xzP+XFEUfOUrX0FrayuCwSBuuOEGHDp0yJrFWgTFxRLiBz/4Ae666y78+Z//Od588028613vwvve9z50d3dbvTRCHMELL7yAz33uc3j11VfxzDPPIJVK4eabb8bU1JTVSyPEcezbtw+PPvooLr30UquXQoijGBsbwzXXXAOv14tf/OIXOHz4ML7xjW+gurra6qUR4ggefPBB/P3f/z0eeughHDlyBF//+tfxP/7H/8Df/u3fWr00QpYtU1NTuOyyy/DQQw/N+edf//rX8c1vfhMPPfQQ9u3bh+bmZtx0002IRCImr9Q6JEVRFKsXQfLjyiuvxLZt2/DII49oX9u4cSM+/OEP44EHHrBwZYQ4k6GhITQ2NuKFF17AddddZ/VyCHEMk5OT2LZtGx5++GH81V/9FbZs2YJvfetbVi+LEEfwxS9+Eb/5zW/YPUOIRXzwgx9EU1MT/vEf/1H72kc+8hGUlZXhe9/7noUrI8QZSJKEJ554Ah/+8IcBqFWLra2tuOuuu3DPPfcAAOLxOJqamvDggw/i93//9y1crXmwcrFESCQSeOONN3DzzTfP+PrNN9+Ml19+2aJVEeJswuEwAKC2ttbilRDiLD73uc/hAx/4AN773vdavRRCHMdPf/pTbN++HR/96EfR2NiIrVu34rHHHrN6WYQ4hmuvvRa/+tWvcPz4cQDAW2+9hZdeegnvf//7LV4ZIc6kq6sL/f39M7Qav9+P66+/3lFajcfqBZD8GB4eRjqdRlNT04yvNzU1ob+/36JVEeJcFEXB3XffjWuvvRabN2+2ejmEOIZ/+7d/w/79+7Fv3z6rl0KIIzl9+jQeeeQR3H333fizP/sz7N27F3/4h38Iv9+PT37yk1Yvj5Blzz333INwOIwNGzbA7XYjnU7ja1/7Gm655Rarl0aIIxF6zFxazdmzZ61YkiVQXCwxJEma8XtFUWZ9jRBiPJ///Ofx9ttv46WXXrJ6KYQ4hp6eHvzRH/0Rnn76aQQCAauXQ4gjkWUZ27dvx/333w8A2Lp1Kw4dOoRHHnmE4iIhJvCDH/wAjz/+OL7//e/j4osvxoEDB3DXXXehtbUVn/rUp6xeHiGOxelaDcXFEqG+vh5ut3tWleLg4OAshZwQYix/8Ad/gJ/+9Kd48cUX0d7ebvVyCHEMb7zxBgYHB3H55ZdrX0un03jxxRfx0EMPIR6Pw+12W7hCQpY/LS0t2LRp04yvbdy4ET/84Q8tWhEhzuJP/uRP8MUvfhGf+MQnAACXXHIJzp49iwceeIDiIiEW0NzcDECtYGxpadG+7jSthp6LJYLP58Pll1+OZ555ZsbXn3nmGVx99dUWrYoQZ6EoCj7/+c/jRz/6EZ599ll0dnZavSRCHMV73vMevPPOOzhw4ID2a/v27fjd3/1dHDhwgMIiISZwzTXX4NixYzO+dvz4caxcudKiFRHiLKLRKFyumWm82+2GLMsWrYgQZ9PZ2Ynm5uYZWk0ikcALL7zgKK2GlYslxN13343bb78d27dvx86dO/Hoo4+iu7sbn/nMZ6xeGiGO4HOf+xy+//3v4yc/+QkqKyu1SuJQKIRgMGjx6ghZ/lRWVs7yOC0vL0ddXR29TwkxiS984Qu4+uqrcf/99+NjH/sY9u7di0cffRSPPvqo1UsjxBHs3r0bX/va17BixQpcfPHFePPNN/HNb34Tv/d7v2f10ghZtkxOTuLkyZPa77u6unDgwAHU1tZixYoVuOuuu3D//fdj3bp1WLduHe6//36UlZXh1ltvtXDV5iIpiqJYvQiSPw8//DC+/vWvo6+vD5s3b8bf/M3f4LrrrrN6WYQ4gvk8M/7pn/4Jn/70p81dDCEEAHDDDTdgy5Yt+Na3vmX1UghxDD/72c/wpS99CSdOnEBnZyfuvvtu3HHHHVYvixBHEIlE8Jd/+Zd44oknMDg4iNbWVtxyyy348pe/DJ/PZ/XyCFmWPP/883j3u9896+uf+tSn8N3vfheKouC+++7DP/zDP2BsbAxXXnkl/u7v/s5Rl98UFwkhhBBCCCGEEEIIIUVBz0VCCCGEEEIIIYQQQkhRUFwkhBBCCCGEEEIIIYQUBcVFQgghhBBCCCGEEEJIUVBcJIQQQgghhBBCCCGEFAXFRUIIIYQQQgghhBBCSFFQXCSEEEIIIYQQQgghhBQFxUVCCCGEEEIIIYQQQkhRUFwkhBBCCCGEEEIIIYQUBcVFQgghhBBCCCGEEEJIUVBcJIQQQgghhBBCCCGEFAXFRUIIIYQQQgghhBBCSFH8X9T1CagVofItAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1600x900 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(16, 9))\n",
    "\n",
    "plt.subplot(211)\n",
    "plt.plot(tspan, data[:, 0])\n",
    "\n",
    "plt.scatter(train_t, train_data[0, :, 0])\n",
    "plt.subplot(212)\n",
    "plt.plot(tspan, data[:, 1])\n",
    "plt.scatter(train_t, train_data[0, :, 1])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "epoch 0 Train loss:  0.8853151442642145\n",
      "epoch 10 Train loss:  0.4473302011526742\n",
      "epoch 20 Train loss:  0.39200432547282593\n",
      "epoch 30 Train loss:  0.3713562109384752\n",
      "epoch 40 Train loss:  0.3578176756312302\n",
      "epoch 50 Train loss:  0.3408716032114872\n",
      "epoch 60 Train loss:  0.2142721170483139\n",
      "epoch 70 Train loss:  0.14670034399510698\n",
      "epoch 80 Train loss:  0.07323405770036166\n",
      "epoch 90 Train loss:  0.04676864253484906\n",
      "epoch 100 Train loss:  0.04736102555309178\n",
      "epoch 110 Train loss:  0.03951468446709275\n",
      "epoch 120 Train loss:  0.03723415558482879\n",
      "epoch 130 Train loss:  0.035468726485971394\n",
      "epoch 140 Train loss:  0.033878214483783316\n",
      "epoch 150 Train loss:  0.03236301193287908\n",
      "epoch 160 Train loss:  0.030925357770316485\n",
      "epoch 170 Train loss:  0.02963426705518072\n",
      "epoch 180 Train loss:  0.028448013561573473\n",
      "epoch 190 Train loss:  0.027360448313488786\n",
      "epoch 200 Train loss:  0.02637221217421472\n",
      "epoch 210 Train loss:  0.02548084678075449\n",
      "epoch 220 Train loss:  0.024685299379598593\n",
      "epoch 230 Train loss:  0.023981114620716372\n",
      "epoch 240 Train loss:  0.023363003958242146\n",
      "epoch 250 Train loss:  0.022822555239214462\n",
      "epoch 260 Train loss:  0.022348034739845465\n",
      "epoch 270 Train loss:  0.02192553322442744\n",
      "epoch 280 Train loss:  0.021547346379343534\n",
      "epoch 290 Train loss:  0.02120859621187564\n",
      "epoch 300 Train loss:  0.020904413261442233\n",
      "epoch 310 Train loss:  0.020628808384892897\n",
      "epoch 320 Train loss:  0.020382171111161192\n",
      "epoch 330 Train loss:  0.03770603426631943\n",
      "epoch 340 Train loss:  0.024617614143490753\n",
      "epoch 350 Train loss:  0.02213662978666172\n",
      "epoch 360 Train loss:  0.02071036735016427\n",
      "epoch 370 Train loss:  0.019868651145309862\n",
      "epoch 380 Train loss:  0.019486414613216495\n",
      "epoch 390 Train loss:  0.01923040997925304\n",
      "epoch 400 Train loss:  0.019077716804883363\n",
      "epoch 410 Train loss:  0.018950121644491332\n",
      "epoch 420 Train loss:  0.01883182951348581\n",
      "epoch 430 Train loss:  0.018716188844088065\n",
      "epoch 440 Train loss:  0.01860651048898454\n",
      "epoch 450 Train loss:  0.018501092751720453\n",
      "epoch 460 Train loss:  0.01840463221360716\n",
      "epoch 470 Train loss:  0.01927172494415795\n",
      "epoch 480 Train loss:  0.01832108308045185\n",
      "epoch 490 Train loss:  0.020886963012670925\n",
      "epoch 500 Train loss:  0.018140622318476542\n",
      "epoch 510 Train loss:  0.018232562471400343\n",
      "epoch 520 Train loss:  0.018022396920289948\n",
      "epoch 530 Train loss:  0.017834132470565256\n",
      "epoch 540 Train loss:  0.017717793906468656\n",
      "epoch 550 Train loss:  0.017601639962576767\n",
      "epoch 560 Train loss:  0.017538164437080547\n",
      "epoch 570 Train loss:  0.018095394189633032\n",
      "epoch 580 Train loss:  0.02126209962892108\n",
      "epoch 590 Train loss:  0.01993500892060313\n",
      "epoch 600 Train loss:  0.01858629231110131\n",
      "epoch 610 Train loss:  0.01735166045710983\n",
      "epoch 620 Train loss:  0.017219761971553223\n",
      "epoch 630 Train loss:  0.01707399392912299\n",
      "epoch 640 Train loss:  0.018145844226544916\n",
      "epoch 650 Train loss:  0.018301173934587533\n",
      "epoch 660 Train loss:  0.017267132874428756\n",
      "epoch 670 Train loss:  0.01781917149314973\n",
      "epoch 680 Train loss:  0.016809202412026353\n",
      "epoch 690 Train loss:  0.01658676115075014\n",
      "epoch 700 Train loss:  0.017184566473245864\n",
      "epoch 710 Train loss:  0.01904059614665813\n",
      "epoch 720 Train loss:  0.01932142086388198\n",
      "epoch 730 Train loss:  0.018042367538320038\n",
      "epoch 740 Train loss:  0.0169320174116198\n",
      "epoch 750 Train loss:  0.016172279963744273\n",
      "epoch 760 Train loss:  0.016383691004331805\n",
      "epoch 770 Train loss:  0.01603817335743871\n",
      "epoch 780 Train loss:  0.015996279321718574\n",
      "epoch 790 Train loss:  0.018752872833814757\n",
      "epoch 800 Train loss:  0.01594825313794161\n",
      "epoch 810 Train loss:  0.015873124990118788\n",
      "epoch 820 Train loss:  0.016493535624711182\n",
      "epoch 830 Train loss:  0.016644748890940836\n",
      "epoch 840 Train loss:  0.015719418810745754\n",
      "epoch 850 Train loss:  0.016006924400156452\n",
      "epoch 860 Train loss:  0.01589924680100532\n",
      "epoch 870 Train loss:  0.016734496807309786\n",
      "epoch 880 Train loss:  0.016007570710733277\n",
      "epoch 890 Train loss:  0.01530277257644018\n",
      "epoch 900 Train loss:  0.015903943987271924\n",
      "epoch 910 Train loss:  0.01673764879597732\n",
      "epoch 920 Train loss:  0.01592807696694017\n",
      "epoch 930 Train loss:  0.01585622221681336\n",
      "epoch 940 Train loss:  0.014922885794258293\n",
      "epoch 950 Train loss:  0.015868109326818952\n",
      "epoch 960 Train loss:  0.015651226703999616\n",
      "epoch 970 Train loss:  0.01508503387402489\n",
      "epoch 980 Train loss:  0.016671283364492365\n",
      "epoch 990 Train loss:  0.014611033501917187\n",
      "epoch 1000 Train loss:  0.015960969836630062\n",
      "epoch 1010 Train loss:  0.014814193585768756\n",
      "epoch 1020 Train loss:  0.014570917396294741\n",
      "epoch 1030 Train loss:  0.01688569228477917\n",
      "epoch 1040 Train loss:  0.014295194374594615\n",
      "epoch 1050 Train loss:  0.015436128902814343\n",
      "epoch 1060 Train loss:  0.014599738425840338\n",
      "epoch 1070 Train loss:  0.014397144640901118\n",
      "epoch 1080 Train loss:  0.01600707615826652\n",
      "epoch 1090 Train loss:  0.014000988887233275\n",
      "epoch 1100 Train loss:  0.014694221838778384\n",
      "epoch 1110 Train loss:  0.014960111575362839\n",
      "epoch 1120 Train loss:  0.013917281920186134\n",
      "epoch 1130 Train loss:  0.015805719024773204\n",
      "epoch 1140 Train loss:  0.013794367809187873\n",
      "epoch 1150 Train loss:  0.014045694760539547\n",
      "epoch 1160 Train loss:  0.015311194148732204\n",
      "epoch 1170 Train loss:  0.013565385065513871\n",
      "epoch 1180 Train loss:  0.014209100012602185\n",
      "epoch 1190 Train loss:  0.014675529389147256\n",
      "epoch 1200 Train loss:  0.013430794707906823\n",
      "epoch 1210 Train loss:  0.014414897478377691\n",
      "epoch 1220 Train loss:  0.014030510628200063\n",
      "epoch 1230 Train loss:  0.013294361827327763\n",
      "epoch 1240 Train loss:  0.01424288290843415\n",
      "epoch 1250 Train loss:  0.01406366246402071\n",
      "epoch 1260 Train loss:  0.013177376908654783\n",
      "epoch 1270 Train loss:  0.014218481837193224\n",
      "epoch 1280 Train loss:  0.013726578460468934\n",
      "epoch 1290 Train loss:  0.01299392954967763\n",
      "epoch 1300 Train loss:  0.01358034944866923\n",
      "epoch 1310 Train loss:  0.014721931755920983\n",
      "epoch 1320 Train loss:  0.012885519127232258\n",
      "epoch 1330 Train loss:  0.013800218170176154\n",
      "epoch 1340 Train loss:  0.013332461701200024\n",
      "epoch 1350 Train loss:  0.01275197403930868\n",
      "epoch 1360 Train loss:  0.012762948791249437\n",
      "epoch 1370 Train loss:  0.015393608152190489\n",
      "epoch 1380 Train loss:  0.01256998012773871\n",
      "epoch 1390 Train loss:  0.012767131285756838\n",
      "epoch 1400 Train loss:  0.012893950396150546\n",
      "epoch 1410 Train loss:  0.012453987942111135\n",
      "epoch 1420 Train loss:  0.012675467783793946\n",
      "epoch 1430 Train loss:  0.013740915593318843\n",
      "epoch 1440 Train loss:  0.013172234751440427\n",
      "epoch 1450 Train loss:  0.012420701180016517\n",
      "epoch 1460 Train loss:  0.013203010118937519\n",
      "epoch 1470 Train loss:  0.012835439663450122\n",
      "epoch 1480 Train loss:  0.012285521420362457\n",
      "epoch 1490 Train loss:  0.012733657613924023\n",
      "epoch 1500 Train loss:  0.015438788529244659\n",
      "epoch 1510 Train loss:  0.012742360552761237\n",
      "epoch 1520 Train loss:  0.011942687273556692\n",
      "epoch 1530 Train loss:  0.012241608778458694\n",
      "epoch 1540 Train loss:  0.012059331017600943\n",
      "epoch 1550 Train loss:  0.012782722867812965\n",
      "epoch 1560 Train loss:  0.014449563103755194\n",
      "epoch 1570 Train loss:  0.012949994504587734\n",
      "epoch 1580 Train loss:  0.011726841077710002\n",
      "epoch 1590 Train loss:  0.011949489317735207\n",
      "epoch 1600 Train loss:  0.011756707191933337\n",
      "epoch 1610 Train loss:  0.013314265368659857\n",
      "epoch 1620 Train loss:  0.011982822143264345\n",
      "epoch 1630 Train loss:  0.01221283967328254\n",
      "epoch 1640 Train loss:  0.011923063535629783\n",
      "epoch 1650 Train loss:  0.011318289083614803\n",
      "epoch 1660 Train loss:  0.01155473227597201\n",
      "epoch 1670 Train loss:  0.01627048314920925\n",
      "epoch 1680 Train loss:  0.012193879075951363\n",
      "epoch 1690 Train loss:  0.011140400331112906\n",
      "epoch 1700 Train loss:  0.01148204201965659\n",
      "epoch 1710 Train loss:  0.010987364878209777\n",
      "epoch 1720 Train loss:  0.010972136494106824\n",
      "epoch 1730 Train loss:  0.018696117161705918\n",
      "epoch 1740 Train loss:  0.015855298961715614\n",
      "epoch 1750 Train loss:  0.011339060836588057\n",
      "epoch 1760 Train loss:  0.010793367071541866\n",
      "epoch 1770 Train loss:  0.010761297252021846\n",
      "epoch 1780 Train loss:  0.010549012217560515\n",
      "epoch 1790 Train loss:  0.010783800138897818\n",
      "epoch 1800 Train loss:  0.014174286631851715\n",
      "epoch 1810 Train loss:  0.010384804166640818\n",
      "epoch 1820 Train loss:  0.011788566709908818\n",
      "epoch 1830 Train loss:  0.010253821873431644\n",
      "epoch 1840 Train loss:  0.010627067662772091\n",
      "epoch 1850 Train loss:  0.013902653362743466\n",
      "epoch 1860 Train loss:  0.009917254703852829\n",
      "epoch 1870 Train loss:  0.010132269467894623\n",
      "epoch 1880 Train loss:  0.009775941624258348\n",
      "epoch 1890 Train loss:  0.010627839765604326\n",
      "epoch 1900 Train loss:  0.013071818486477519\n",
      "epoch 1910 Train loss:  0.009414773767148173\n",
      "epoch 1920 Train loss:  0.011935806842586324\n",
      "epoch 1930 Train loss:  0.009157014740764953\n",
      "epoch 1940 Train loss:  0.00913886266522371\n",
      "epoch 1950 Train loss:  0.011283646421395309\n",
      "epoch 1960 Train loss:  0.009798241974958651\n",
      "epoch 1970 Train loss:  0.01329914287757992\n",
      "epoch 1980 Train loss:  0.008751056989738572\n",
      "epoch 1990 Train loss:  0.008360975689132622\n",
      "epoch 2000 Train loss:  0.011773015844882913\n",
      "epoch 2010 Train loss:  0.008281962316976674\n",
      "epoch 2020 Train loss:  0.008226993976653845\n",
      "epoch 2030 Train loss:  0.007784255220984756\n",
      "epoch 2040 Train loss:  0.007652414108006441\n",
      "epoch 2050 Train loss:  0.0074508866596556846\n",
      "epoch 2060 Train loss:  0.007257526361760185\n",
      "epoch 2070 Train loss:  0.007080656112002242\n",
      "epoch 2080 Train loss:  0.006902043495717409\n",
      "epoch 2090 Train loss:  0.006725623807536517\n",
      "epoch 2100 Train loss:  0.00655149978427636\n",
      "epoch 2110 Train loss:  0.006380428483656445\n",
      "epoch 2120 Train loss:  0.006221492180483802\n",
      "epoch 2130 Train loss:  0.017709701474031208\n",
      "epoch 2140 Train loss:  0.007215048319513203\n",
      "epoch 2150 Train loss:  0.008145034382081173\n",
      "epoch 2160 Train loss:  0.0060217075010482275\n",
      "epoch 2170 Train loss:  0.00610731132046916\n",
      "epoch 2180 Train loss:  0.005803437295102003\n",
      "epoch 2190 Train loss:  0.005537461091796575\n",
      "epoch 2200 Train loss:  0.00539947992452793\n",
      "epoch 2210 Train loss:  0.005420302751749873\n",
      "epoch 2220 Train loss:  0.01473328969426793\n",
      "epoch 2230 Train loss:  0.008508628700382546\n",
      "epoch 2240 Train loss:  0.006350306804174183\n",
      "epoch 2250 Train loss:  0.00527281765278839\n",
      "epoch 2260 Train loss:  0.004972184903578324\n",
      "epoch 2270 Train loss:  0.004793752340779349\n",
      "epoch 2280 Train loss:  0.004909575719691258\n",
      "epoch 2290 Train loss:  0.010947707397625982\n",
      "epoch 2300 Train loss:  0.007007030992888006\n",
      "epoch 2310 Train loss:  0.0047835324439298756\n",
      "epoch 2320 Train loss:  0.004603373741619521\n",
      "epoch 2330 Train loss:  0.004302353077116067\n",
      "epoch 2340 Train loss:  0.004254260756271737\n",
      "epoch 2350 Train loss:  0.004276129305126467\n",
      "epoch 2360 Train loss:  0.012152711727175702\n",
      "epoch 2370 Train loss:  0.007350539362589087\n",
      "epoch 2380 Train loss:  0.005146932109413101\n",
      "epoch 2390 Train loss:  0.004403171044417129\n",
      "epoch 2400 Train loss:  0.003942388655067896\n",
      "epoch 2410 Train loss:  0.00384396172358351\n",
      "epoch 2420 Train loss:  0.0037449314797629953\n",
      "epoch 2430 Train loss:  0.003689784164597604\n",
      "epoch 2440 Train loss:  0.009853948157508551\n",
      "epoch 2450 Train loss:  0.007835975103509338\n",
      "epoch 2460 Train loss:  0.0038049640095006577\n",
      "epoch 2470 Train loss:  0.003682487987317669\n",
      "epoch 2480 Train loss:  0.0035966060247900953\n",
      "epoch 2490 Train loss:  0.0033999708298287357\n",
      "epoch 2500 Train loss:  0.003354910328735312\n",
      "epoch 2510 Train loss:  0.0032666897020873845\n",
      "epoch 2520 Train loss:  0.0032181043105679445\n",
      "epoch 2530 Train loss:  0.0031805495258608435\n",
      "epoch 2540 Train loss:  0.003242458164051827\n",
      "epoch 2550 Train loss:  0.025515087701112247\n",
      "epoch 2560 Train loss:  0.007512769355235842\n",
      "epoch 2570 Train loss:  0.0037292945771336995\n",
      "epoch 2580 Train loss:  0.003999439408803603\n",
      "epoch 2590 Train loss:  0.003105990369283645\n",
      "epoch 2600 Train loss:  0.0030835187244439254\n",
      "epoch 2610 Train loss:  0.0030009687658962636\n",
      "epoch 2620 Train loss:  0.002936314410444767\n",
      "epoch 2630 Train loss:  0.0029055865698401104\n",
      "epoch 2640 Train loss:  0.0028658297527460468\n",
      "epoch 2650 Train loss:  0.0028337800360319723\n",
      "epoch 2660 Train loss:  0.0028035447795241118\n",
      "epoch 2670 Train loss:  0.002774025381912722\n",
      "epoch 2680 Train loss:  0.0027478000021975463\n",
      "epoch 2690 Train loss:  0.0028720345609940605\n",
      "epoch 2700 Train loss:  0.02267711759796807\n",
      "epoch 2710 Train loss:  0.004233194974943927\n",
      "epoch 2720 Train loss:  0.004281256923745958\n",
      "epoch 2730 Train loss:  0.0030620617212717646\n",
      "epoch 2740 Train loss:  0.0028843979656478992\n",
      "epoch 2750 Train loss:  0.0026900625912182155\n",
      "epoch 2760 Train loss:  0.002648255880462339\n",
      "epoch 2770 Train loss:  0.002616940598556234\n",
      "epoch 2780 Train loss:  0.0025947821210931684\n",
      "epoch 2790 Train loss:  0.0025653556744640355\n",
      "epoch 2800 Train loss:  0.0025418715679726635\n",
      "epoch 2810 Train loss:  0.002519738026288993\n",
      "epoch 2820 Train loss:  0.0024984546106342214\n",
      "epoch 2830 Train loss:  0.0024774002139501027\n",
      "epoch 2840 Train loss:  0.0024579784997486847\n",
      "epoch 2850 Train loss:  0.0025318360247684538\n",
      "epoch 2860 Train loss:  0.04651326475950558\n",
      "epoch 2870 Train loss:  0.003119139926356692\n",
      "epoch 2880 Train loss:  0.0035850112393580385\n",
      "epoch 2890 Train loss:  0.0035837131631670854\n",
      "epoch 2900 Train loss:  0.0032877140797239485\n",
      "epoch 2910 Train loss:  0.002728709777420786\n",
      "epoch 2920 Train loss:  0.0024984888617910097\n",
      "epoch 2930 Train loss:  0.0024519226715285923\n",
      "epoch 2940 Train loss:  0.0024050086551309934\n",
      "epoch 2950 Train loss:  0.0023830583616860847\n",
      "epoch 2960 Train loss:  0.002361613630630747\n",
      "epoch 2970 Train loss:  0.002341725848661108\n",
      "epoch 2980 Train loss:  0.0023232366661078037\n",
      "epoch 2990 Train loss:  0.002305618670927069\n",
      "epoch 3000 Train loss:  0.002288511723811463\n",
      "epoch 3010 Train loss:  0.002272023228415121\n",
      "epoch 3020 Train loss:  0.0022559956137185584\n",
      "epoch 3030 Train loss:  0.002240387538050175\n",
      "epoch 3040 Train loss:  0.002225144247867845\n",
      "epoch 3050 Train loss:  0.0022102350034741572\n",
      "epoch 3060 Train loss:  0.002195632280285582\n",
      "epoch 3070 Train loss:  0.00218131530546348\n",
      "epoch 3080 Train loss:  0.002167280442262061\n",
      "epoch 3090 Train loss:  0.0021575333282876203\n",
      "epoch 3100 Train loss:  0.0072101332127659495\n",
      "epoch 3110 Train loss:  0.01766654382416548\n",
      "epoch 3120 Train loss:  0.006378974591546607\n",
      "epoch 3130 Train loss:  0.003094367069314604\n",
      "epoch 3140 Train loss:  0.0028869856361006495\n",
      "epoch 3150 Train loss:  0.002392059919063198\n",
      "epoch 3160 Train loss:  0.0022675382266292036\n",
      "epoch 3170 Train loss:  0.002230352310211282\n",
      "epoch 3180 Train loss:  0.00219053043485943\n",
      "epoch 3190 Train loss:  0.002163804072610296\n",
      "epoch 3200 Train loss:  0.0021428501256624643\n",
      "epoch 3210 Train loss:  0.0021267677862324527\n",
      "epoch 3220 Train loss:  0.00211175780718422\n",
      "epoch 3230 Train loss:  0.0020975136798333733\n",
      "epoch 3240 Train loss:  0.0020838916882882533\n",
      "epoch 3250 Train loss:  0.0020707757090708775\n",
      "epoch 3260 Train loss:  0.0020580575233353528\n",
      "epoch 3270 Train loss:  0.002045668541742276\n",
      "epoch 3280 Train loss:  0.002033572766204724\n",
      "epoch 3290 Train loss:  0.0020217353266350044\n",
      "epoch 3300 Train loss:  0.00201013372911852\n",
      "epoch 3310 Train loss:  0.0019987494440945946\n",
      "epoch 3320 Train loss:  0.001987565004152756\n",
      "epoch 3330 Train loss:  0.0019765655725235316\n",
      "epoch 3340 Train loss:  0.0019657382518737856\n",
      "epoch 3350 Train loss:  0.001955158486831206\n",
      "epoch 3360 Train loss:  0.001983590445433922\n",
      "epoch 3370 Train loss:  0.07864112784499715\n",
      "epoch 3380 Train loss:  0.015864345251825288\n",
      "epoch 3390 Train loss:  0.007890099185988984\n",
      "epoch 3400 Train loss:  0.004225334890817298\n",
      "epoch 3410 Train loss:  0.0031961263211555905\n",
      "epoch 3420 Train loss:  0.0026967851326254724\n",
      "epoch 3430 Train loss:  0.002259000205074433\n",
      "epoch 3440 Train loss:  0.002151147402419731\n",
      "epoch 3450 Train loss:  0.00206883523454331\n",
      "epoch 3460 Train loss:  0.002035499256327411\n",
      "epoch 3470 Train loss:  0.0020138205114264077\n",
      "epoch 3480 Train loss:  0.001996211560832648\n",
      "epoch 3490 Train loss:  0.001980310419733786\n",
      "epoch 3500 Train loss:  0.001965847281799167\n",
      "epoch 3510 Train loss:  0.0019525872362946414\n",
      "epoch 3520 Train loss:  0.0019400209109813624\n",
      "epoch 3530 Train loss:  0.0019280683067891685\n",
      "epoch 3540 Train loss:  0.0019165931080680448\n",
      "epoch 3550 Train loss:  0.0019055218240305863\n",
      "epoch 3560 Train loss:  0.0018947859512669489\n",
      "epoch 3570 Train loss:  0.0018843350493706877\n",
      "epoch 3580 Train loss:  0.001874130828039938\n",
      "epoch 3590 Train loss:  0.0018641427731388447\n",
      "epoch 3600 Train loss:  0.0018543457205067748\n",
      "epoch 3610 Train loss:  0.0018447184800451217\n",
      "epoch 3620 Train loss:  0.0018352426435618982\n",
      "epoch 3630 Train loss:  0.0018259036592209905\n",
      "epoch 3640 Train loss:  0.0018166883109396671\n",
      "epoch 3650 Train loss:  0.0018075872196918728\n",
      "epoch 3660 Train loss:  0.00179859138268313\n",
      "epoch 3670 Train loss:  0.001789693103795294\n",
      "epoch 3680 Train loss:  0.0017808859859799746\n",
      "epoch 3690 Train loss:  0.001772164268921629\n",
      "epoch 3700 Train loss:  0.001763522094326669\n",
      "epoch 3710 Train loss:  0.001755213702818422\n",
      "epoch 3720 Train loss:  0.002216876190125443\n",
      "epoch 3730 Train loss:  0.013838538307731137\n",
      "epoch 3740 Train loss:  0.00334445960698713\n",
      "epoch 3750 Train loss:  0.0038988666065478154\n",
      "epoch 3760 Train loss:  0.0033284212808078247\n",
      "epoch 3770 Train loss:  0.002165009031637472\n",
      "epoch 3780 Train loss:  0.0019382859553068704\n",
      "epoch 3790 Train loss:  0.0019077498740542908\n",
      "epoch 3800 Train loss:  0.0018041945366895197\n",
      "epoch 3810 Train loss:  0.001792419185982778\n",
      "epoch 3820 Train loss:  0.0017689343886132382\n",
      "epoch 3830 Train loss:  0.0017540864110902096\n",
      "epoch 3840 Train loss:  0.0017421276487972145\n",
      "epoch 3850 Train loss:  0.0017310666610427853\n",
      "epoch 3860 Train loss:  0.0017207273852140512\n",
      "epoch 3870 Train loss:  0.0017110500107167987\n",
      "epoch 3880 Train loss:  0.0017016144925043426\n",
      "epoch 3890 Train loss:  0.001692472307011568\n",
      "epoch 3900 Train loss:  0.0016835425069479785\n",
      "epoch 3910 Train loss:  0.0016747897334338107\n",
      "epoch 3920 Train loss:  0.0016661885549519536\n",
      "epoch 3930 Train loss:  0.0016577129187004224\n",
      "epoch 3940 Train loss:  0.001649437469625327\n",
      "epoch 3950 Train loss:  0.0016637007172882548\n",
      "epoch 3960 Train loss:  0.057469468284677416\n",
      "epoch 3970 Train loss:  0.039862138566351256\n",
      "epoch 3980 Train loss:  0.01077107295334835\n",
      "epoch 3990 Train loss:  0.0039326653036821655\n",
      "epoch 4000 Train loss:  0.003784520872807305\n",
      "epoch 4010 Train loss:  0.002653309775523135\n",
      "epoch 4020 Train loss:  0.0021816970877147957\n",
      "epoch 4030 Train loss:  0.0020538807020153466\n",
      "epoch 4040 Train loss:  0.0019428850292786582\n",
      "epoch 4050 Train loss:  0.0018707322157090335\n",
      "epoch 4060 Train loss:  0.0018252658897646133\n",
      "epoch 4070 Train loss:  0.0017945165422111073\n",
      "epoch 4080 Train loss:  0.0017722663206879243\n",
      "epoch 4090 Train loss:  0.0017550190184369167\n",
      "epoch 4100 Train loss:  0.0017406500515230587\n",
      "epoch 4110 Train loss:  0.0017280854167191582\n",
      "epoch 4120 Train loss:  0.0017168208771977302\n",
      "epoch 4130 Train loss:  0.0017064999877315172\n",
      "epoch 4140 Train loss:  0.001696891886505957\n",
      "epoch 4150 Train loss:  0.0016878563209856113\n",
      "epoch 4160 Train loss:  0.0016792833663591686\n",
      "epoch 4170 Train loss:  0.0016710907847119192\n",
      "epoch 4180 Train loss:  0.0016632173514450415\n",
      "epoch 4190 Train loss:  0.0016556171091106373\n",
      "epoch 4200 Train loss:  0.0016482544696842687\n",
      "epoch 4210 Train loss:  0.0016411002085787282\n",
      "epoch 4220 Train loss:  0.0016341335361919488\n",
      "epoch 4230 Train loss:  0.001627337394722974\n",
      "epoch 4240 Train loss:  0.0016206941970574843\n",
      "epoch 4250 Train loss:  0.0016141873234061638\n",
      "epoch 4260 Train loss:  0.001607800074660931\n",
      "epoch 4270 Train loss:  0.0016015191505660278\n",
      "epoch 4280 Train loss:  0.0015953341309713211\n",
      "epoch 4290 Train loss:  0.0015892368237790842\n",
      "epoch 4300 Train loss:  0.0015832188930850577\n",
      "epoch 4310 Train loss:  0.001577273748900405\n",
      "epoch 4320 Train loss:  0.001571397793344437\n",
      "epoch 4330 Train loss:  0.0015655865186498007\n",
      "epoch 4340 Train loss:  0.0015598359797324621\n",
      "epoch 4350 Train loss:  0.0015541421332361254\n",
      "epoch 4360 Train loss:  0.0015485013278564216\n",
      "epoch 4370 Train loss:  0.0015429111920666468\n",
      "epoch 4380 Train loss:  0.0015373694352971222\n",
      "epoch 4390 Train loss:  0.0015318728929833096\n",
      "epoch 4400 Train loss:  0.0015264189221477142\n",
      "epoch 4410 Train loss:  0.0015210054327757319\n",
      "epoch 4420 Train loss:  0.0015156314740650868\n",
      "epoch 4430 Train loss:  0.0015102954084605495\n",
      "epoch 4440 Train loss:  0.0015049958554662613\n",
      "epoch 4450 Train loss:  0.0014997314700978112\n",
      "epoch 4460 Train loss:  0.0014945006502240718\n",
      "epoch 4470 Train loss:  0.0014893016955608398\n",
      "epoch 4480 Train loss:  0.0014841339829522223\n",
      "epoch 4490 Train loss:  0.00147899646763834\n",
      "epoch 4500 Train loss:  0.001473888192337014\n",
      "epoch 4510 Train loss:  0.001468807411201671\n",
      "epoch 4520 Train loss:  0.0014637520811338067\n",
      "epoch 4530 Train loss:  0.0014587207963201788\n",
      "epoch 4540 Train loss:  0.0014537119273183414\n",
      "epoch 4550 Train loss:  0.0014487241151437918\n",
      "epoch 4560 Train loss:  0.0014437565523400028\n",
      "epoch 4570 Train loss:  0.001438807683677928\n",
      "epoch 4580 Train loss:  0.0014338763076881718\n",
      "epoch 4590 Train loss:  0.00142896071131758\n",
      "epoch 4600 Train loss:  0.0014240605795249976\n",
      "epoch 4610 Train loss:  0.0014191768834386984\n",
      "epoch 4620 Train loss:  0.0014143100261873145\n",
      "epoch 4630 Train loss:  0.0014094591168424004\n",
      "epoch 4640 Train loss:  0.0014046231237056922\n",
      "epoch 4650 Train loss:  0.0013998010234797529\n",
      "epoch 4660 Train loss:  0.0013949916307898016\n",
      "epoch 4670 Train loss:  0.0013901947952670876\n",
      "epoch 4680 Train loss:  0.001385410945469596\n",
      "epoch 4690 Train loss:  0.0013806403134532439\n",
      "epoch 4700 Train loss:  0.0013758827966836187\n",
      "epoch 4710 Train loss:  0.0013711382348053408\n",
      "epoch 4720 Train loss:  0.0013664062438946821\n",
      "epoch 4730 Train loss:  0.0013616862272391712\n",
      "epoch 4740 Train loss:  0.0013569777186707437\n",
      "epoch 4750 Train loss:  0.001352280275541582\n",
      "epoch 4760 Train loss:  0.001347593387794779\n",
      "epoch 4770 Train loss:  0.0013429169262051894\n",
      "epoch 4780 Train loss:  0.0013382516366289288\n",
      "epoch 4790 Train loss:  0.00133362300298294\n",
      "epoch 4800 Train loss:  0.0013583717331410638\n",
      "epoch 4810 Train loss:  0.027344781753117543\n",
      "epoch 4820 Train loss:  0.0022757260560986405\n",
      "epoch 4830 Train loss:  0.00241737101482897\n",
      "epoch 4840 Train loss:  0.0033230414066706547\n",
      "epoch 4850 Train loss:  0.002168392157566831\n",
      "epoch 4860 Train loss:  0.0016533573929665365\n",
      "epoch 4870 Train loss:  0.0015944569379063207\n",
      "epoch 4880 Train loss:  0.0015006686848193203\n",
      "epoch 4890 Train loss:  0.0014439257877569113\n",
      "epoch 4900 Train loss:  0.0014138402611732258\n",
      "epoch 4910 Train loss:  0.0013994724757270924\n",
      "epoch 4920 Train loss:  0.0013872412493518187\n",
      "epoch 4930 Train loss:  0.0013767432715977744\n",
      "epoch 4940 Train loss:  0.001367357473875472\n",
      "epoch 4950 Train loss:  0.0013588431894105896\n",
      "epoch 4960 Train loss:  0.0013509364873633201\n",
      "epoch 4970 Train loss:  0.0013435688642474744\n",
      "epoch 4980 Train loss:  0.0013366367048896917\n",
      "epoch 4990 Train loss:  0.0013300692959294777\n",
      "epoch 5000 Train loss:  0.0013238194971394344\n",
      "epoch 5010 Train loss:  0.001317852502477041\n",
      "epoch 5020 Train loss:  0.0013121254961124549\n",
      "epoch 5030 Train loss:  0.0013065947801699743\n",
      "epoch 5040 Train loss:  0.0013012333754368216\n",
      "epoch 5050 Train loss:  0.0012960196196245598\n",
      "epoch 5060 Train loss:  0.0012909338870395512\n",
      "epoch 5070 Train loss:  0.0012859584709996666\n",
      "epoch 5080 Train loss:  0.0012810783633559976\n",
      "epoch 5090 Train loss:  0.001276281631645308\n",
      "epoch 5100 Train loss:  0.0012715579062859749\n",
      "epoch 5110 Train loss:  0.001266896737749169\n",
      "epoch 5120 Train loss:  0.0012622892461810907\n",
      "epoch 5130 Train loss:  0.0012577298675451412\n",
      "epoch 5140 Train loss:  0.0012532139827355275\n",
      "epoch 5150 Train loss:  0.0012487361749031966\n",
      "epoch 5160 Train loss:  0.0012442915504065235\n",
      "epoch 5170 Train loss:  0.0012398759797227143\n",
      "epoch 5180 Train loss:  0.0012354861008609514\n",
      "epoch 5190 Train loss:  0.0012311191416686305\n",
      "epoch 5200 Train loss:  0.0012267725313934578\n",
      "epoch 5210 Train loss:  0.0012224441257674106\n",
      "epoch 5220 Train loss:  0.0012181329956452089\n",
      "epoch 5230 Train loss:  0.0012138377191162437\n",
      "epoch 5240 Train loss:  0.0012095598268615294\n",
      "epoch 5250 Train loss:  0.0012070527910563586\n",
      "epoch 5260 Train loss:  0.006638395945731675\n",
      "epoch 5270 Train loss:  0.02091696381304679\n",
      "epoch 5280 Train loss:  0.006430652549496479\n",
      "epoch 5290 Train loss:  0.0030580743088293337\n",
      "epoch 5300 Train loss:  0.002431391477832607\n",
      "epoch 5310 Train loss:  0.0017721373976439783\n",
      "epoch 5320 Train loss:  0.0015909730108532795\n",
      "epoch 5330 Train loss:  0.0014104663060570018\n",
      "epoch 5340 Train loss:  0.0013581486159295862\n",
      "epoch 5350 Train loss:  0.0013221144987071657\n",
      "epoch 5360 Train loss:  0.001299175453292611\n",
      "epoch 5370 Train loss:  0.00128383069508006\n",
      "epoch 5380 Train loss:  0.0012709726280516385\n",
      "epoch 5390 Train loss:  0.0012599065134241336\n",
      "epoch 5400 Train loss:  0.0012503759609999224\n",
      "epoch 5410 Train loss:  0.0012417838837046884\n",
      "epoch 5420 Train loss:  0.0012339607112691734\n",
      "epoch 5430 Train loss:  0.001226763236745414\n",
      "epoch 5440 Train loss:  0.0012200595336445547\n",
      "epoch 5450 Train loss:  0.001213759534052425\n",
      "epoch 5460 Train loss:  0.0012077971355499526\n",
      "epoch 5470 Train loss:  0.0012021200540749816\n",
      "epoch 5480 Train loss:  0.0011966843424812234\n",
      "epoch 5490 Train loss:  0.0011914557225167234\n",
      "epoch 5500 Train loss:  0.0011864042489567322\n",
      "epoch 5510 Train loss:  0.0011815047995118295\n",
      "epoch 5520 Train loss:  0.001176735664397706\n",
      "epoch 5530 Train loss:  0.0011720791372191973\n",
      "epoch 5540 Train loss:  0.0011675200724143833\n",
      "epoch 5550 Train loss:  0.0011630467754799594\n",
      "epoch 5560 Train loss:  0.0011586483276460184\n",
      "epoch 5570 Train loss:  0.0011543150778511365\n",
      "epoch 5580 Train loss:  0.001150038480457826\n",
      "epoch 5590 Train loss:  0.0011458098908894508\n",
      "epoch 5600 Train loss:  0.0011416228563936026\n",
      "epoch 5610 Train loss:  0.0011374745190280164\n",
      "epoch 5620 Train loss:  0.0011333613113979875\n",
      "epoch 5630 Train loss:  0.0011292802001559002\n",
      "epoch 5640 Train loss:  0.0011252283539272478\n",
      "epoch 5650 Train loss:  0.0011212029548129936\n",
      "epoch 5660 Train loss:  0.0011172012541512421\n",
      "epoch 5670 Train loss:  0.0011132212664475818\n",
      "epoch 5680 Train loss:  0.0011092613972653487\n",
      "epoch 5690 Train loss:  0.0011053198531353805\n",
      "epoch 5700 Train loss:  0.0011013948537917473\n",
      "epoch 5710 Train loss:  0.0010974870896709474\n",
      "epoch 5720 Train loss:  0.0010951151404108685\n",
      "epoch 5730 Train loss:  0.005469890197945284\n",
      "epoch 5740 Train loss:  0.02577415882637633\n",
      "epoch 5750 Train loss:  0.00670960832220941\n",
      "epoch 5760 Train loss:  0.003925016652957168\n",
      "epoch 5770 Train loss:  0.0019424968412471272\n",
      "epoch 5780 Train loss:  0.00192865155584414\n",
      "epoch 5790 Train loss:  0.0014461806125852328\n",
      "epoch 5800 Train loss:  0.0013608814920541776\n",
      "epoch 5810 Train loss:  0.0012626089391569021\n",
      "epoch 5820 Train loss:  0.0012265446058029848\n",
      "epoch 5830 Train loss:  0.0012010505491428733\n",
      "epoch 5840 Train loss:  0.001182632302059461\n",
      "epoch 5850 Train loss:  0.0011686263391476415\n",
      "epoch 5860 Train loss:  0.0011571064201255107\n",
      "epoch 5870 Train loss:  0.0011470403099536398\n",
      "epoch 5880 Train loss:  0.001138236918610153\n",
      "epoch 5890 Train loss:  0.0011302921968731373\n",
      "epoch 5900 Train loss:  0.0011230340005363188\n",
      "epoch 5910 Train loss:  0.0011163135197593008\n",
      "epoch 5920 Train loss:  0.0011100341201852153\n",
      "epoch 5930 Train loss:  0.0011041216693321717\n",
      "epoch 5940 Train loss:  0.0010985203328179817\n",
      "epoch 5950 Train loss:  0.0010931857124087893\n",
      "epoch 5960 Train loss:  0.0010880798515401245\n",
      "epoch 5970 Train loss:  0.001083170310179975\n",
      "epoch 5980 Train loss:  0.0010784278141462524\n",
      "epoch 5990 Train loss:  0.001073828691998662\n",
      "epoch 6000 Train loss:  0.0010693538398413513\n",
      "epoch 6010 Train loss:  0.001066288807863759\n",
      "epoch 6020 Train loss:  0.001063271263308675\n",
      "epoch 6030 Train loss:  0.0010602934364952776\n",
      "epoch 6040 Train loss:  0.0010573509576790655\n",
      "epoch 6050 Train loss:  0.0010544405703410335\n",
      "epoch 6060 Train loss:  0.0010515592458136954\n",
      "epoch 6070 Train loss:  0.0010487041100496256\n",
      "epoch 6080 Train loss:  0.0010458725546079375\n",
      "epoch 6090 Train loss:  0.0010430624247561597\n",
      "epoch 6100 Train loss:  0.0010402719037860694\n",
      "epoch 6110 Train loss:  0.001037499126508041\n",
      "epoch 6120 Train loss:  0.001034742573747003\n",
      "epoch 6130 Train loss:  0.0010320007883499434\n",
      "epoch 6140 Train loss:  0.0010292723710832348\n",
      "epoch 6150 Train loss:  0.0010265563196678994\n",
      "epoch 6160 Train loss:  0.0010238515761058975\n",
      "epoch 6170 Train loss:  0.0010211570685224006\n",
      "epoch 6180 Train loss:  0.001018471849539097\n",
      "epoch 6190 Train loss:  0.0010157951320164096\n",
      "epoch 6200 Train loss:  0.0010131260923417413\n",
      "epoch 6210 Train loss:  0.0010104638489373623\n",
      "epoch 6220 Train loss:  0.0010078076505556756\n",
      "epoch 6230 Train loss:  0.001005156939006683\n",
      "epoch 6240 Train loss:  0.001002511448316788\n",
      "epoch 6250 Train loss:  0.0009998709400018107\n",
      "epoch 6260 Train loss:  0.0009972351880907265\n",
      "epoch 6270 Train loss:  0.0009946038662126497\n",
      "epoch 6280 Train loss:  0.0009919768098876581\n",
      "epoch 6290 Train loss:  0.000989353482115047\n",
      "epoch 6300 Train loss:  0.0009867331297946022\n",
      "epoch 6310 Train loss:  0.000984115300017547\n",
      "epoch 6320 Train loss:  0.0009814996463360654\n",
      "epoch 6330 Train loss:  0.0009788858348491417\n",
      "epoch 6340 Train loss:  0.000976273561710131\n",
      "epoch 6350 Train loss:  0.000973662533361025\n",
      "epoch 6360 Train loss:  0.0009710524914404205\n",
      "epoch 6370 Train loss:  0.0009684433536274108\n",
      "epoch 6380 Train loss:  0.0009658350591442706\n",
      "epoch 6390 Train loss:  0.0009632273732027464\n",
      "epoch 6400 Train loss:  0.0009606199103576284\n",
      "epoch 6410 Train loss:  0.0009580123679244887\n",
      "epoch 6420 Train loss:  0.00095540449333979\n",
      "epoch 6430 Train loss:  0.0009527961166800749\n",
      "epoch 6440 Train loss:  0.000950187149270397\n",
      "epoch 6450 Train loss:  0.0009475774267693884\n",
      "epoch 6460 Train loss:  0.0009449664704525014\n",
      "epoch 6470 Train loss:  0.0009423539905981357\n",
      "epoch 6480 Train loss:  0.0009397398381657689\n",
      "epoch 6490 Train loss:  0.0009371245147852649\n",
      "epoch 6500 Train loss:  0.0009345082799862262\n",
      "epoch 6510 Train loss:  0.0009318910676837607\n",
      "epoch 6520 Train loss:  0.0009292727860174905\n",
      "epoch 6530 Train loss:  0.0009266532828676216\n",
      "epoch 6540 Train loss:  0.0009240324590810939\n",
      "epoch 6550 Train loss:  0.0009214104812416\n",
      "epoch 6560 Train loss:  0.0009187875224325189\n",
      "epoch 6570 Train loss:  0.0009161636047940096\n",
      "epoch 6580 Train loss:  0.0009135387146611779\n",
      "epoch 6590 Train loss:  0.0009109127178241805\n",
      "epoch 6600 Train loss:  0.0009082851031371174\n",
      "epoch 6610 Train loss:  0.0009056556589043156\n",
      "epoch 6620 Train loss:  0.0009030242404438131\n",
      "epoch 6630 Train loss:  0.0009003907463157315\n",
      "epoch 6640 Train loss:  0.0008977550573472402\n",
      "epoch 6650 Train loss:  0.0008951169468125035\n",
      "epoch 6660 Train loss:  0.0008924763055893147\n",
      "epoch 6670 Train loss:  0.0008898329660615741\n",
      "epoch 6680 Train loss:  0.0008871868159448884\n",
      "epoch 6690 Train loss:  0.0008845380448394646\n",
      "epoch 6700 Train loss:  0.0008818867476423481\n",
      "epoch 6710 Train loss:  0.0008792329964793579\n",
      "epoch 6720 Train loss:  0.0008766389960278242\n",
      "epoch 6730 Train loss:  0.0009353504640532791\n",
      "epoch 6740 Train loss:  0.00372048141278231\n",
      "epoch 6750 Train loss:  0.00721834819731299\n",
      "epoch 6760 Train loss:  0.00306337269874299\n",
      "epoch 6770 Train loss:  0.0015996981705158583\n",
      "epoch 6780 Train loss:  0.0011623614665465935\n",
      "epoch 6790 Train loss:  0.0011339481053740895\n",
      "epoch 6800 Train loss:  0.0009964256140037554\n",
      "epoch 6810 Train loss:  0.0009567247243846665\n",
      "epoch 6820 Train loss:  0.0009354986841708686\n",
      "epoch 6830 Train loss:  0.0009204265653206028\n",
      "epoch 6840 Train loss:  0.0009102365443566554\n",
      "epoch 6850 Train loss:  0.0009026558817179999\n",
      "epoch 6860 Train loss:  0.0008961757155028769\n",
      "epoch 6870 Train loss:  0.0008905312004111537\n",
      "epoch 6880 Train loss:  0.0008855631931876699\n",
      "epoch 6890 Train loss:  0.000881034557089198\n",
      "epoch 6900 Train loss:  0.0008768623916399664\n",
      "epoch 6910 Train loss:  0.000872967239033325\n",
      "epoch 6920 Train loss:  0.0008692932684766675\n",
      "epoch 6930 Train loss:  0.0008658011047616375\n",
      "epoch 6940 Train loss:  0.000862460334294193\n",
      "epoch 6950 Train loss:  0.000859247197658495\n",
      "epoch 6960 Train loss:  0.0008561422455293646\n",
      "epoch 6970 Train loss:  0.0008531291240183732\n",
      "epoch 6980 Train loss:  0.0008501946028130887\n",
      "epoch 6990 Train loss:  0.0008473274032946594\n",
      "epoch 7000 Train loss:  0.0008445172334935212\n",
      "epoch 7010 Train loss:  0.0008417559659707885\n",
      "epoch 7020 Train loss:  0.0008390364401152493\n",
      "epoch 7030 Train loss:  0.0008363527079061766\n",
      "epoch 7040 Train loss:  0.0008337000454993987\n",
      "epoch 7050 Train loss:  0.0008310744021697337\n",
      "epoch 7060 Train loss:  0.0008284722414118074\n",
      "epoch 7070 Train loss:  0.0008258903373018421\n",
      "epoch 7080 Train loss:  0.0008233258305228595\n",
      "epoch 7090 Train loss:  0.0008207762476996755\n",
      "epoch 7100 Train loss:  0.000818239448711127\n",
      "epoch 7110 Train loss:  0.0008157135613751929\n",
      "epoch 7120 Train loss:  0.0008131969044456863\n",
      "epoch 7130 Train loss:  0.0008106880182294787\n",
      "epoch 7140 Train loss:  0.0008081855256550439\n",
      "epoch 7150 Train loss:  0.0008056879786232115\n",
      "epoch 7160 Train loss:  0.0008031943358870339\n",
      "epoch 7170 Train loss:  0.0008007040881619878\n",
      "epoch 7180 Train loss:  0.0007982168278760273\n",
      "epoch 7190 Train loss:  0.00079573209444792\n",
      "epoch 7200 Train loss:  0.0007932493022427905\n",
      "epoch 7210 Train loss:  0.0007907678652252355\n",
      "epoch 7220 Train loss:  0.000788287063175822\n",
      "epoch 7230 Train loss:  0.0007858063433975207\n",
      "epoch 7240 Train loss:  0.0007833254467864156\n",
      "epoch 7250 Train loss:  0.0007808456091168065\n",
      "epoch 7260 Train loss:  0.0007795835284765992\n",
      "epoch 7270 Train loss:  0.003040591110754844\n",
      "epoch 7280 Train loss:  0.013953817747691112\n",
      "epoch 7290 Train loss:  0.0045308057882806054\n",
      "epoch 7300 Train loss:  0.0014504687606596428\n",
      "epoch 7310 Train loss:  0.0011825315660326612\n",
      "epoch 7320 Train loss:  0.0011563679798062075\n",
      "epoch 7330 Train loss:  0.0009540297433732302\n",
      "epoch 7340 Train loss:  0.0009086246999691438\n",
      "epoch 7350 Train loss:  0.0008615055983710546\n",
      "epoch 7360 Train loss:  0.0008409656732908953\n",
      "epoch 7370 Train loss:  0.0008274327312511226\n",
      "epoch 7380 Train loss:  0.0008174780373591787\n",
      "epoch 7390 Train loss:  0.0008097135382902877\n",
      "epoch 7400 Train loss:  0.0008032692669588735\n",
      "epoch 7410 Train loss:  0.000797753712816606\n",
      "epoch 7420 Train loss:  0.0007929332888645603\n",
      "epoch 7430 Train loss:  0.0007885737281130356\n",
      "epoch 7440 Train loss:  0.0007845714924438046\n",
      "epoch 7450 Train loss:  0.0007808400923826892\n",
      "epoch 7460 Train loss:  0.0007773255757591437\n",
      "epoch 7470 Train loss:  0.0007739895922263767\n",
      "epoch 7480 Train loss:  0.0007708035629425075\n",
      "epoch 7490 Train loss:  0.0007677446800697988\n",
      "epoch 7500 Train loss:  0.0007647942479743658\n",
      "epoch 7510 Train loss:  0.0007619365615540149\n",
      "epoch 7520 Train loss:  0.0007591581281457809\n",
      "epoch 7530 Train loss:  0.0007564476539947198\n",
      "epoch 7540 Train loss:  0.0007537952663193226\n",
      "epoch 7550 Train loss:  0.0007511927147505398\n",
      "epoch 7560 Train loss:  0.0007486331770319308\n",
      "epoch 7570 Train loss:  0.0007461107380930745\n",
      "epoch 7580 Train loss:  0.0007436202339244477\n",
      "epoch 7590 Train loss:  0.0007411572950331095\n",
      "epoch 7600 Train loss:  0.0007387180539787451\n",
      "epoch 7610 Train loss:  0.000736299167660755\n",
      "epoch 7620 Train loss:  0.0007338982208794532\n",
      "epoch 7630 Train loss:  0.000731512746601134\n",
      "epoch 7640 Train loss:  0.0007291404173873096\n",
      "epoch 7650 Train loss:  0.0007267793394050143\n",
      "epoch 7660 Train loss:  0.0007244278605565936\n",
      "epoch 7670 Train loss:  0.0007220845200231904\n",
      "epoch 7680 Train loss:  0.000719748010355674\n",
      "epoch 7690 Train loss:  0.0007174172061455435\n",
      "epoch 7700 Train loss:  0.0007150912068895501\n",
      "epoch 7710 Train loss:  0.000712769191394353\n",
      "epoch 7720 Train loss:  0.0007104504194573142\n",
      "epoch 7730 Train loss:  0.0007081341999267103\n",
      "epoch 7740 Train loss:  0.0007058199640032914\n",
      "epoch 7750 Train loss:  0.0007035072753519135\n",
      "epoch 7760 Train loss:  0.0007011956574752439\n",
      "epoch 7770 Train loss:  0.0006988845262310894\n",
      "epoch 7780 Train loss:  0.0006965734230303137\n",
      "epoch 7790 Train loss:  0.0006942619917065444\n",
      "epoch 7800 Train loss:  0.0006919499434050308\n",
      "epoch 7810 Train loss:  0.0006896761581068639\n",
      "epoch 7820 Train loss:  0.000737648375843825\n",
      "epoch 7830 Train loss:  0.008424179503084085\n",
      "epoch 7840 Train loss:  0.005153679431692076\n",
      "epoch 7850 Train loss:  0.0026451101340458447\n",
      "epoch 7860 Train loss:  0.0016223941870990113\n",
      "epoch 7870 Train loss:  0.00098479719936942\n",
      "epoch 7880 Train loss:  0.0009438164168630737\n",
      "epoch 7890 Train loss:  0.0008169045689301636\n",
      "epoch 7900 Train loss:  0.0007873857868619358\n",
      "epoch 7910 Train loss:  0.0007588727307762705\n",
      "epoch 7920 Train loss:  0.000741939355047242\n",
      "epoch 7930 Train loss:  0.0007307036661478131\n",
      "epoch 7940 Train loss:  0.0007223346692246385\n",
      "epoch 7950 Train loss:  0.0007158669601039973\n",
      "epoch 7960 Train loss:  0.000710487660661582\n",
      "epoch 7970 Train loss:  0.000705743956090065\n",
      "epoch 7980 Train loss:  0.0007015045779648419\n",
      "epoch 7990 Train loss:  0.0006976103344611348\n",
      "epoch 8000 Train loss:  0.0006939893912590666\n",
      "epoch 8010 Train loss:  0.0006915921763366308\n",
      "epoch 8020 Train loss:  0.0006892904039247442\n",
      "epoch 8030 Train loss:  0.0006870666304402456\n",
      "epoch 8040 Train loss:  0.0006849101048434411\n",
      "epoch 8050 Train loss:  0.0006828130081510887\n",
      "epoch 8060 Train loss:  0.0006807690173495401\n",
      "epoch 8070 Train loss:  0.0006787726112250805\n",
      "epoch 8080 Train loss:  0.0006768189509364592\n",
      "epoch 8090 Train loss:  0.0006749037587723138\n",
      "epoch 8100 Train loss:  0.0006730232213590722\n",
      "epoch 8110 Train loss:  0.0006711738974411885\n",
      "epoch 8120 Train loss:  0.0006693526840623851\n",
      "epoch 8130 Train loss:  0.0006675568283679604\n",
      "epoch 8140 Train loss:  0.0006657836403572029\n",
      "epoch 8150 Train loss:  0.0006640308243634307\n",
      "epoch 8160 Train loss:  0.0006622963455168683\n",
      "epoch 8170 Train loss:  0.0006605783566172996\n",
      "epoch 8180 Train loss:  0.000658875152034745\n",
      "epoch 8190 Train loss:  0.000657185293709616\n",
      "epoch 8200 Train loss:  0.0006555074530445418\n",
      "epoch 8210 Train loss:  0.0006538403632648234\n",
      "epoch 8220 Train loss:  0.0006521828309735099\n",
      "epoch 8230 Train loss:  0.0006505337459406662\n",
      "epoch 8240 Train loss:  0.0006488921094850974\n",
      "epoch 8250 Train loss:  0.0006472570112123485\n",
      "epoch 8260 Train loss:  0.0006456276890540291\n",
      "epoch 8270 Train loss:  0.0006440034022064642\n",
      "epoch 8280 Train loss:  0.0006423835550387434\n",
      "epoch 8290 Train loss:  0.0006407675681103245\n",
      "epoch 8300 Train loss:  0.0006391548832867269\n",
      "epoch 8310 Train loss:  0.0006375449763665156\n",
      "epoch 8320 Train loss:  0.0006359373896404074\n",
      "epoch 8330 Train loss:  0.0006343317235729965\n",
      "epoch 8340 Train loss:  0.0006327275757998087\n",
      "epoch 8350 Train loss:  0.000631124559549606\n",
      "epoch 8360 Train loss:  0.0006295223271285362\n",
      "epoch 8370 Train loss:  0.0006279205750656064\n",
      "epoch 8380 Train loss:  0.0006263190404064037\n",
      "epoch 8390 Train loss:  0.0006247174478197446\n",
      "epoch 8400 Train loss:  0.0006231155337381396\n",
      "epoch 8410 Train loss:  0.0006215130674542411\n",
      "epoch 8420 Train loss:  0.000619909861778354\n",
      "epoch 8430 Train loss:  0.000618305640284842\n",
      "epoch 8440 Train loss:  0.0006167001588826088\n",
      "epoch 8450 Train loss:  0.0006150932068575206\n",
      "epoch 8460 Train loss:  0.0006134845858732882\n",
      "epoch 8470 Train loss:  0.0006118741624512743\n",
      "epoch 8480 Train loss:  0.0006102618406536334\n",
      "epoch 8490 Train loss:  0.0006086475377871786\n",
      "epoch 8500 Train loss:  0.0006070311238400641\n",
      "epoch 8510 Train loss:  0.0006054125647977161\n",
      "epoch 8520 Train loss:  0.0006037918117916619\n",
      "epoch 8530 Train loss:  0.0006021687853686044\n",
      "epoch 8540 Train loss:  0.0006005434017616484\n",
      "epoch 8550 Train loss:  0.0005989155689196019\n",
      "epoch 8560 Train loss:  0.0005972852265427726\n",
      "epoch 8570 Train loss:  0.0005956523899558147\n",
      "epoch 8580 Train loss:  0.0005940170579962535\n",
      "epoch 8590 Train loss:  0.0005923792176108884\n",
      "epoch 8600 Train loss:  0.0005907388312970785\n",
      "epoch 8610 Train loss:  0.0005890958274382059\n",
      "epoch 8620 Train loss:  0.0005874501209679131\n",
      "epoch 8630 Train loss:  0.0005858017118424018\n",
      "epoch 8640 Train loss:  0.0005841506289448838\n",
      "epoch 8650 Train loss:  0.000582496846644066\n",
      "epoch 8660 Train loss:  0.0005808403276376795\n",
      "epoch 8670 Train loss:  0.0005791810453616729\n",
      "epoch 8680 Train loss:  0.0005775191001542976\n",
      "epoch 8690 Train loss:  0.0005758545981451455\n",
      "epoch 8700 Train loss:  0.0005741876056775776\n",
      "epoch 8710 Train loss:  0.0005725183026337353\n",
      "epoch 8720 Train loss:  0.0005708467556032198\n",
      "epoch 8730 Train loss:  0.0005691729658880236\n",
      "epoch 8740 Train loss:  0.0005674969152407725\n",
      "epoch 8750 Train loss:  0.0005658185769391255\n",
      "epoch 8760 Train loss:  0.0005641379391235217\n",
      "epoch 8770 Train loss:  0.0005624550006820757\n",
      "epoch 8780 Train loss:  0.0005607697699917117\n",
      "epoch 8790 Train loss:  0.0005590822070246697\n",
      "epoch 8800 Train loss:  0.0005573922543683998\n",
      "epoch 8810 Train loss:  0.0005556998971472746\n",
      "epoch 8820 Train loss:  0.0005540050868817819\n",
      "epoch 8830 Train loss:  0.0005523078128612475\n",
      "epoch 8840 Train loss:  0.0005506080386954874\n",
      "epoch 8850 Train loss:  0.0005489057087853135\n",
      "epoch 8860 Train loss:  0.0005472007975031131\n",
      "epoch 8870 Train loss:  0.0005454933012808201\n",
      "epoch 8880 Train loss:  0.0005437831826299278\n",
      "epoch 8890 Train loss:  0.0005420703984306976\n",
      "epoch 8900 Train loss:  0.0005403549028367016\n",
      "epoch 8910 Train loss:  0.0005386367259170168\n",
      "epoch 8920 Train loss:  0.0005369231782566672\n",
      "epoch 8930 Train loss:  0.0005396689054933816\n",
      "epoch 8940 Train loss:  0.004870898007802009\n",
      "epoch 8950 Train loss:  0.006203110409915426\n",
      "epoch 8960 Train loss:  0.0023194884761863423\n",
      "epoch 8970 Train loss:  0.0007593203231948191\n",
      "epoch 8980 Train loss:  0.0008848305793373051\n",
      "epoch 8990 Train loss:  0.0006401651510025233\n",
      "epoch 9000 Train loss:  0.0005837761771274845\n",
      "epoch 9010 Train loss:  0.0005681851357637097\n",
      "epoch 9020 Train loss:  0.0005584406865782125\n",
      "epoch 9030 Train loss:  0.0005529156965592559\n",
      "epoch 9040 Train loss:  0.0005488751274740444\n",
      "epoch 9050 Train loss:  0.0005449545220460375\n",
      "epoch 9060 Train loss:  0.0005417365798048381\n",
      "epoch 9070 Train loss:  0.0005389476428835955\n",
      "epoch 9080 Train loss:  0.000536357905201361\n",
      "epoch 9090 Train loss:  0.0005339628640286974\n",
      "epoch 9100 Train loss:  0.0005316977567696459\n",
      "epoch 9110 Train loss:  0.0005295395427299087\n",
      "epoch 9120 Train loss:  0.0005274694292792504\n",
      "epoch 9130 Train loss:  0.0005254725353594003\n",
      "epoch 9140 Train loss:  0.0005235379513166058\n",
      "epoch 9150 Train loss:  0.0005216568245492358\n",
      "epoch 9160 Train loss:  0.0005198217710674512\n",
      "epoch 9170 Train loss:  0.0005180265657667918\n",
      "epoch 9180 Train loss:  0.0005162658524286341\n",
      "epoch 9190 Train loss:  0.0005145349979579488\n",
      "epoch 9200 Train loss:  0.0005128300117673171\n",
      "epoch 9210 Train loss:  0.0005111474304435028\n",
      "epoch 9220 Train loss:  0.0005094842701481811\n",
      "epoch 9230 Train loss:  0.000507837955822623\n",
      "epoch 9240 Train loss:  0.0005062062247631915\n",
      "epoch 9250 Train loss:  0.0005045871125087442\n",
      "epoch 9260 Train loss:  0.0005029788936557751\n",
      "epoch 9270 Train loss:  0.0005013800343865082\n",
      "epoch 9280 Train loss:  0.0004997892443823146\n",
      "epoch 9290 Train loss:  0.0004982054017443352\n",
      "epoch 9300 Train loss:  0.0004966274141970124\n",
      "epoch 9310 Train loss:  0.0004950543482764598\n",
      "epoch 9320 Train loss:  0.0004934854413976772\n",
      "epoch 9330 Train loss:  0.0004919200049959348\n",
      "epoch 9340 Train loss:  0.0004903575832446464\n",
      "epoch 9350 Train loss:  0.0004887977745554931\n",
      "epoch 9360 Train loss:  0.00048724011575359253\n",
      "epoch 9370 Train loss:  0.00048568418190635994\n",
      "epoch 9380 Train loss:  0.00048412978646009564\n",
      "epoch 9390 Train loss:  0.0004825767031908657\n",
      "epoch 9400 Train loss:  0.00048102464664616005\n",
      "epoch 9410 Train loss:  0.00047947338362833907\n",
      "epoch 9420 Train loss:  0.0004779227001558644\n",
      "epoch 9430 Train loss:  0.0004763723927472051\n",
      "epoch 9440 Train loss:  0.0004748222482521733\n",
      "epoch 9450 Train loss:  0.000473272040550416\n",
      "epoch 9460 Train loss:  0.0004717216001028363\n",
      "epoch 9470 Train loss:  0.0004701707476085329\n",
      "epoch 9480 Train loss:  0.00046861933040086106\n",
      "epoch 9490 Train loss:  0.00046706723395838776\n",
      "epoch 9500 Train loss:  0.0004655143717884228\n",
      "epoch 9510 Train loss:  0.00046396066015409114\n",
      "epoch 9520 Train loss:  0.00046240837816812787\n",
      "epoch 9530 Train loss:  0.00046387285956905736\n",
      "epoch 9540 Train loss:  0.007907883446666007\n",
      "epoch 9550 Train loss:  0.0010391196181008403\n",
      "epoch 9560 Train loss:  0.0034922299892103\n",
      "epoch 9570 Train loss:  0.0017016610858870884\n",
      "epoch 9580 Train loss:  0.0010155595863023453\n",
      "epoch 9590 Train loss:  0.0006976095536864635\n",
      "epoch 9600 Train loss:  0.00056046459981605\n",
      "epoch 9610 Train loss:  0.0005359839934052811\n",
      "epoch 9620 Train loss:  0.0005145759467965679\n",
      "epoch 9630 Train loss:  0.0005015307569303963\n",
      "epoch 9640 Train loss:  0.0004938737259576663\n",
      "epoch 9650 Train loss:  0.0004888315348742482\n",
      "epoch 9660 Train loss:  0.00048438779275809373\n",
      "epoch 9670 Train loss:  0.0004806965827533979\n",
      "epoch 9680 Train loss:  0.0004775141429075559\n",
      "epoch 9690 Train loss:  0.00047466550372091154\n",
      "epoch 9700 Train loss:  0.00047206017917358244\n",
      "epoch 9710 Train loss:  0.000469642141558079\n",
      "epoch 9720 Train loss:  0.0004673736098983618\n",
      "epoch 9730 Train loss:  0.00046522784625021234\n",
      "epoch 9740 Train loss:  0.0004631851604126701\n",
      "epoch 9750 Train loss:  0.00046123040760384214\n",
      "epoch 9760 Train loss:  0.00045935155222884716\n",
      "epoch 9770 Train loss:  0.00045753871528814686\n",
      "epoch 9780 Train loss:  0.00045578360479520564\n",
      "epoch 9790 Train loss:  0.00045407918279202135\n",
      "epoch 9800 Train loss:  0.0004524193880649709\n",
      "epoch 9810 Train loss:  0.00045079897821041564\n",
      "epoch 9820 Train loss:  0.00044921339684616927\n",
      "epoch 9830 Train loss:  0.00044765866773885567\n",
      "epoch 9840 Train loss:  0.00044613129108332487\n",
      "epoch 9850 Train loss:  0.0004446281387447143\n",
      "epoch 9860 Train loss:  0.0004431464589872991\n",
      "epoch 9870 Train loss:  0.00044168383727115937\n",
      "epoch 9880 Train loss:  0.000440238052249086\n",
      "epoch 9890 Train loss:  0.0004388071586574705\n",
      "epoch 9900 Train loss:  0.00043738948638528594\n",
      "epoch 9910 Train loss:  0.0004359835839595061\n",
      "epoch 9920 Train loss:  0.00043458816321277757\n",
      "epoch 9930 Train loss:  0.00043320206419209125\n",
      "epoch 9940 Train loss:  0.0004318243065328733\n",
      "epoch 9950 Train loss:  0.0004304540557107418\n",
      "epoch 9960 Train loss:  0.00042909050454308567\n",
      "epoch 9970 Train loss:  0.0004277329057208693\n",
      "epoch 9980 Train loss:  0.0004263806021251893\n",
      "epoch 9990 Train loss:  0.00042503301569470867\n",
      "epoch 10000 Train loss:  0.00042368950627609856\n",
      "epoch 10010 Train loss:  0.0004227508719844234\n",
      "epoch 10020 Train loss:  0.00042181280993322236\n",
      "epoch 10030 Train loss:  0.00042087491018048226\n",
      "epoch 10040 Train loss:  0.0004199369588430432\n",
      "epoch 10050 Train loss:  0.0004189988178535706\n",
      "epoch 10060 Train loss:  0.0004180603773214174\n",
      "epoch 10070 Train loss:  0.00041712154056420056\n",
      "epoch 10080 Train loss:  0.00041618222086921774\n",
      "epoch 10090 Train loss:  0.00041524234107374744\n",
      "epoch 10100 Train loss:  0.00041430183581230815\n",
      "epoch 10110 Train loss:  0.0004133606369490804\n",
      "epoch 10120 Train loss:  0.00041241867593864437\n",
      "epoch 10130 Train loss:  0.0004114758993774201\n",
      "epoch 10140 Train loss:  0.00041053228947178483\n",
      "epoch 10150 Train loss:  0.0004095878061212286\n",
      "epoch 10160 Train loss:  0.00040864240165987276\n",
      "epoch 10170 Train loss:  0.00040769602807936043\n",
      "epoch 10180 Train loss:  0.0004067486417562548\n",
      "epoch 10190 Train loss:  0.0004058002052220444\n",
      "epoch 10200 Train loss:  0.0004048506892937352\n",
      "epoch 10210 Train loss:  0.00040390006526364763\n",
      "epoch 10220 Train loss:  0.0004029483024703172\n",
      "epoch 10230 Train loss:  0.00040199535893019187\n",
      "epoch 10240 Train loss:  0.00040104118610203454\n",
      "epoch 10250 Train loss:  0.00040008575661938694\n",
      "epoch 10260 Train loss:  0.0003991290563161206\n",
      "epoch 10270 Train loss:  0.00039817111354208996\n",
      "epoch 10280 Train loss:  0.0003972119189771021\n",
      "epoch 10290 Train loss:  0.0003962514475333978\n",
      "epoch 10300 Train loss:  0.0003952896727203692\n",
      "epoch 10310 Train loss:  0.00039432656806540165\n",
      "epoch 10320 Train loss:  0.00039336211014189617\n",
      "epoch 10330 Train loss:  0.00039239627851494975\n",
      "epoch 10340 Train loss:  0.0003914290490795891\n",
      "epoch 10350 Train loss:  0.0003904603838741443\n",
      "epoch 10360 Train loss:  0.0003894902301463842\n",
      "epoch 10370 Train loss:  0.00038851855253560746\n",
      "epoch 10380 Train loss:  0.00038754532893352554\n",
      "epoch 10390 Train loss:  0.0003865705428319818\n",
      "epoch 10400 Train loss:  0.0003855941807482026\n",
      "epoch 10410 Train loss:  0.000384616231245658\n",
      "epoch 10420 Train loss:  0.0003836366753584879\n",
      "epoch 10430 Train loss:  0.00038265549087169336\n",
      "epoch 10440 Train loss:  0.0003816726533490217\n",
      "epoch 10450 Train loss:  0.00038068813084221164\n",
      "epoch 10460 Train loss:  0.0003797019181879883\n",
      "epoch 10470 Train loss:  0.0003787140116611019\n",
      "epoch 10480 Train loss:  0.00037772442996579226\n",
      "epoch 10490 Train loss:  0.0003767331755674666\n",
      "epoch 10500 Train loss:  0.0003757402432663952\n",
      "epoch 10510 Train loss:  0.0003747456224246473\n",
      "epoch 10520 Train loss:  0.0003737493115789445\n",
      "epoch 10530 Train loss:  0.0003727513293669948\n",
      "epoch 10540 Train loss:  0.0003717516866159237\n",
      "epoch 10550 Train loss:  0.00037075038360981794\n",
      "epoch 10560 Train loss:  0.000369747444588302\n",
      "epoch 10570 Train loss:  0.00036874290827499246\n",
      "epoch 10580 Train loss:  0.00036773677923750765\n",
      "epoch 10590 Train loss:  0.00036672905848551395\n",
      "epoch 10600 Train loss:  0.00036571974871386947\n",
      "epoch 10610 Train loss:  0.0003647088696351191\n",
      "epoch 10620 Train loss:  0.00036369642874708525\n",
      "epoch 10630 Train loss:  0.00036268242688159536\n",
      "epoch 10640 Train loss:  0.00036166684857560943\n",
      "epoch 10650 Train loss:  0.0003606496841197008\n",
      "epoch 10660 Train loss:  0.00035963093365767884\n",
      "epoch 10670 Train loss:  0.0003586106022630199\n",
      "epoch 10680 Train loss:  0.000357588699433039\n",
      "epoch 10690 Train loss:  0.0003565652415871499\n",
      "epoch 10700 Train loss:  0.00035554023648322417\n",
      "epoch 10710 Train loss:  0.00035451368399533047\n",
      "epoch 10720 Train loss:  0.0003534855905161262\n",
      "epoch 10730 Train loss:  0.0003524559839030226\n",
      "epoch 10740 Train loss:  0.0003514248828286763\n",
      "epoch 10750 Train loss:  0.0003503922944419813\n",
      "epoch 10760 Train loss:  0.00034935822996112715\n",
      "epoch 10770 Train loss:  0.0003483227116155822\n",
      "epoch 10780 Train loss:  0.00034728574956510705\n",
      "epoch 10790 Train loss:  0.00034624733827057566\n",
      "epoch 10800 Train loss:  0.00034520747135609195\n",
      "epoch 10810 Train loss:  0.00034416615923038314\n",
      "epoch 10820 Train loss:  0.0003431234082897015\n",
      "epoch 10830 Train loss:  0.0003420792194694007\n",
      "epoch 10840 Train loss:  0.0003410336955182495\n",
      "epoch 10850 Train loss:  0.00034004103531294047\n",
      "epoch 10860 Train loss:  0.0003951998688815881\n",
      "epoch 10870 Train loss:  0.0008216975540519918\n",
      "epoch 10880 Train loss:  0.0006517034772078404\n",
      "epoch 10890 Train loss:  0.00037219601313648174\n",
      "epoch 10900 Train loss:  0.00042260167038915677\n",
      "epoch 10910 Train loss:  0.0003589721117340311\n",
      "epoch 10920 Train loss:  0.00034738533489925684\n",
      "epoch 10930 Train loss:  0.00033778878489180997\n",
      "epoch 10940 Train loss:  0.00033735686807884045\n",
      "epoch 10950 Train loss:  0.0003358252320060748\n",
      "epoch 10960 Train loss:  0.00033435565199337465\n",
      "epoch 10970 Train loss:  0.00033310662636244315\n",
      "epoch 10980 Train loss:  0.00033196803950785687\n",
      "epoch 10990 Train loss:  0.00033088357747940503\n",
      "epoch 11000 Train loss:  0.00032983184192774296\n",
      "epoch 11010 Train loss:  0.0003287949376328273\n",
      "epoch 11020 Train loss:  0.0003277652640302072\n",
      "epoch 11030 Train loss:  0.0003267451690969497\n",
      "epoch 11040 Train loss:  0.0003257314590740498\n",
      "epoch 11050 Train loss:  0.0003247235734433855\n",
      "epoch 11060 Train loss:  0.0003237204354703726\n",
      "epoch 11070 Train loss:  0.0003227213080336442\n",
      "epoch 11080 Train loss:  0.0003217255708459582\n",
      "epoch 11090 Train loss:  0.00032073272404432873\n",
      "epoch 11100 Train loss:  0.00031974230604239745\n",
      "epoch 11110 Train loss:  0.0003187539115058969\n",
      "epoch 11120 Train loss:  0.0003177672490939002\n",
      "epoch 11130 Train loss:  0.0003167886410457143\n",
      "epoch 11140 Train loss:  0.0003176078512457982\n",
      "epoch 11150 Train loss:  0.0012251389962161792\n",
      "epoch 11160 Train loss:  0.001394813475897753\n",
      "epoch 11170 Train loss:  0.0003561265270156009\n",
      "epoch 11180 Train loss:  0.00042880788354249374\n",
      "epoch 11190 Train loss:  0.0003449388753194155\n",
      "epoch 11200 Train loss:  0.00031643318966222784\n",
      "epoch 11210 Train loss:  0.0003146057321899305\n",
      "epoch 11220 Train loss:  0.0003131581967205775\n",
      "epoch 11230 Train loss:  0.00031217047270473567\n",
      "epoch 11240 Train loss:  0.0003112201595190722\n",
      "epoch 11250 Train loss:  0.0003099421274060002\n",
      "epoch 11260 Train loss:  0.00030883652633149596\n",
      "epoch 11270 Train loss:  0.00030781457743455065\n",
      "epoch 11280 Train loss:  0.0003068005931088732\n",
      "epoch 11290 Train loss:  0.0003057996684345487\n",
      "epoch 11300 Train loss:  0.0003048131668925546\n",
      "epoch 11310 Train loss:  0.0003038356176040739\n",
      "epoch 11320 Train loss:  0.0003028654121764203\n",
      "epoch 11330 Train loss:  0.00030190119226540356\n",
      "epoch 11340 Train loss:  0.00030094261160118875\n",
      "epoch 11350 Train loss:  0.0002999897252130875\n",
      "epoch 11360 Train loss:  0.00029909861547808183\n",
      "epoch 11370 Train loss:  0.00030686542123467564\n",
      "epoch 11380 Train loss:  0.002180475537656658\n",
      "epoch 11390 Train loss:  0.0004154486957254454\n",
      "epoch 11400 Train loss:  0.00031736878328920395\n",
      "epoch 11410 Train loss:  0.000366231228775572\n",
      "epoch 11420 Train loss:  0.00033331792761521686\n",
      "epoch 11430 Train loss:  0.00031013752030605593\n",
      "epoch 11440 Train loss:  0.00029938287027952336\n",
      "epoch 11450 Train loss:  0.0002951809294827367\n",
      "epoch 11460 Train loss:  0.0002947448848402291\n",
      "epoch 11470 Train loss:  0.0002931067471256798\n",
      "epoch 11480 Train loss:  0.00029217575444665824\n",
      "epoch 11490 Train loss:  0.00029111577511908046\n",
      "epoch 11500 Train loss:  0.0002901221063037968\n",
      "epoch 11510 Train loss:  0.0002891596469755047\n",
      "epoch 11520 Train loss:  0.00028821003615897805\n",
      "epoch 11530 Train loss:  0.0002872669926977944\n",
      "epoch 11540 Train loss:  0.0002863354644448676\n",
      "epoch 11550 Train loss:  0.0002854185354319955\n",
      "epoch 11560 Train loss:  0.0002848784503002883\n",
      "epoch 11570 Train loss:  0.0003321273704778133\n",
      "epoch 11580 Train loss:  0.0020685845635000457\n",
      "epoch 11590 Train loss:  0.0007686640699653939\n",
      "epoch 11600 Train loss:  0.0004368297806614157\n",
      "epoch 11610 Train loss:  0.000309247994582818\n",
      "epoch 11620 Train loss:  0.0002895387257377229\n",
      "epoch 11630 Train loss:  0.00028758282350884715\n",
      "epoch 11640 Train loss:  0.000285310895904398\n",
      "epoch 11650 Train loss:  0.0002809833081660292\n",
      "epoch 11660 Train loss:  0.00028026596137746405\n",
      "epoch 11670 Train loss:  0.00027883188014379297\n",
      "epoch 11680 Train loss:  0.00027789685396094837\n",
      "epoch 11690 Train loss:  0.0002769330420117096\n",
      "epoch 11700 Train loss:  0.0002759811250744503\n",
      "epoch 11710 Train loss:  0.0002750482890154326\n",
      "epoch 11720 Train loss:  0.0002741347954848618\n",
      "epoch 11730 Train loss:  0.00027322955494420723\n",
      "epoch 11740 Train loss:  0.0002723356356638899\n",
      "epoch 11750 Train loss:  0.00027150881058854654\n",
      "epoch 11760 Train loss:  0.00027887020438684877\n",
      "epoch 11770 Train loss:  0.0023444415501349637\n",
      "epoch 11780 Train loss:  0.00029512960402670174\n",
      "epoch 11790 Train loss:  0.00046286594008527305\n",
      "epoch 11800 Train loss:  0.00033776410825209837\n",
      "epoch 11810 Train loss:  0.0002753723642138067\n",
      "epoch 11820 Train loss:  0.0002762873370078504\n",
      "epoch 11830 Train loss:  0.0002722051238486689\n",
      "epoch 11840 Train loss:  0.0002693612029581356\n",
      "epoch 11850 Train loss:  0.00026822992893343124\n",
      "epoch 11860 Train loss:  0.0002673739852195194\n",
      "epoch 11870 Train loss:  0.0002661602332379053\n",
      "epoch 11880 Train loss:  0.00026521876712181654\n",
      "epoch 11890 Train loss:  0.0002642564921413456\n",
      "epoch 11900 Train loss:  0.00026334538666937854\n",
      "epoch 11910 Train loss:  0.0002624459145178345\n",
      "epoch 11920 Train loss:  0.00026155887170256495\n",
      "epoch 11930 Train loss:  0.0002606836785393844\n",
      "epoch 11940 Train loss:  0.0002598190460422739\n",
      "epoch 11950 Train loss:  0.0002589631003524234\n",
      "epoch 11960 Train loss:  0.0002581214847133362\n",
      "epoch 11970 Train loss:  0.000257783441828696\n",
      "epoch 11980 Train loss:  0.000368635480960852\n",
      "epoch 11990 Train loss:  0.000533572158925765\n",
      "epoch 12000 Train loss:  0.00027975750191688604\n",
      "epoch 12010 Train loss:  0.0003130498407089174\n",
      "epoch 12020 Train loss:  0.0002752694761337965\n",
      "epoch 12030 Train loss:  0.0002606627820782161\n",
      "epoch 12040 Train loss:  0.00025817317237897654\n",
      "epoch 12050 Train loss:  0.000257057400246741\n",
      "epoch 12060 Train loss:  0.00025615175797282397\n",
      "epoch 12070 Train loss:  0.0002553608385336003\n",
      "epoch 12080 Train loss:  0.00025464717232920103\n",
      "epoch 12090 Train loss:  0.0002539737587733268\n",
      "epoch 12100 Train loss:  0.00025332254166545413\n",
      "epoch 12110 Train loss:  0.00025268542959964123\n",
      "epoch 12120 Train loss:  0.0002520581867216956\n",
      "epoch 12130 Train loss:  0.0002514389708118892\n",
      "epoch 12140 Train loss:  0.00025082684953793663\n",
      "epoch 12150 Train loss:  0.0002502210636033515\n",
      "epoch 12160 Train loss:  0.0002496208586833855\n",
      "epoch 12170 Train loss:  0.000249025592110321\n",
      "epoch 12180 Train loss:  0.00024843476258514424\n",
      "epoch 12190 Train loss:  0.00024784793525072304\n",
      "epoch 12200 Train loss:  0.0002472647203476037\n",
      "epoch 12210 Train loss:  0.0002466847752090631\n",
      "epoch 12220 Train loss:  0.00024610780938146844\n",
      "epoch 12230 Train loss:  0.00024553355727278774\n",
      "epoch 12240 Train loss:  0.00024496177914024123\n",
      "epoch 12250 Train loss:  0.00024439225843096485\n",
      "epoch 12260 Train loss:  0.00024382479933989236\n",
      "epoch 12270 Train loss:  0.00024325922507374193\n",
      "epoch 12280 Train loss:  0.00024269537578608608\n",
      "epoch 12290 Train loss:  0.00024213311008845125\n",
      "epoch 12300 Train loss:  0.0002415722945349148\n",
      "epoch 12310 Train loss:  0.00024101280878306754\n",
      "epoch 12320 Train loss:  0.00024045454079232284\n",
      "epoch 12330 Train loss:  0.00023989738913864566\n",
      "epoch 12340 Train loss:  0.00023934126193243943\n",
      "epoch 12350 Train loss:  0.00023878608057073064\n",
      "epoch 12360 Train loss:  0.0002382317742944274\n",
      "epoch 12370 Train loss:  0.0002376782734872343\n",
      "epoch 12380 Train loss:  0.000237125508343569\n",
      "epoch 12390 Train loss:  0.0002365734061617666\n",
      "epoch 12400 Train loss:  0.00023602188824739395\n",
      "epoch 12410 Train loss:  0.00023547087637714524\n",
      "epoch 12420 Train loss:  0.00023492030918576668\n",
      "epoch 12430 Train loss:  0.00023437013538812077\n",
      "epoch 12440 Train loss:  0.00023382030450626185\n",
      "epoch 12450 Train loss:  0.0002332707699986648\n",
      "epoch 12460 Train loss:  0.0002327215012322655\n",
      "epoch 12470 Train loss:  0.00023217246543368495\n",
      "epoch 12480 Train loss:  0.00023162362704090005\n",
      "epoch 12490 Train loss:  0.00023107495245893765\n",
      "epoch 12500 Train loss:  0.0002305264155657701\n",
      "epoch 12510 Train loss:  0.0002299779992208254\n",
      "epoch 12520 Train loss:  0.0002294296836726126\n",
      "epoch 12530 Train loss:  0.00022888144562656143\n",
      "epoch 12540 Train loss:  0.00022833325916245836\n",
      "epoch 12550 Train loss:  0.00022778510014917448\n",
      "epoch 12560 Train loss:  0.00022723694596876704\n",
      "epoch 12570 Train loss:  0.00022668877420717378\n",
      "epoch 12580 Train loss:  0.00022614056289433298\n",
      "epoch 12590 Train loss:  0.00022559228891314497\n",
      "epoch 12600 Train loss:  0.00022504393291850375\n",
      "epoch 12610 Train loss:  0.0002244954774199851\n",
      "epoch 12620 Train loss:  0.00022394690622909484\n",
      "epoch 12630 Train loss:  0.00022339820400357738\n",
      "epoch 12640 Train loss:  0.00022284935707722056\n",
      "epoch 12650 Train loss:  0.00022230035270731616\n",
      "epoch 12660 Train loss:  0.0002217511783384314\n",
      "epoch 12670 Train loss:  0.0002212018268090097\n",
      "epoch 12680 Train loss:  0.00022065231064938103\n",
      "epoch 12690 Train loss:  0.00022010264231855947\n",
      "epoch 12700 Train loss:  0.00021955282341140254\n",
      "epoch 12710 Train loss:  0.00021900285345565772\n",
      "epoch 12720 Train loss:  0.00021845274305649817\n",
      "epoch 12730 Train loss:  0.00021790247608096994\n",
      "epoch 12740 Train loss:  0.00021735219961472403\n",
      "epoch 12750 Train loss:  0.00021691655161147855\n",
      "epoch 12760 Train loss:  0.0003556346418063498\n",
      "epoch 12770 Train loss:  0.0008887530125620276\n",
      "epoch 12780 Train loss:  0.0005545373320064244\n",
      "epoch 12790 Train loss:  0.00022456381973526645\n",
      "epoch 12800 Train loss:  0.0002592451052800636\n",
      "epoch 12810 Train loss:  0.00022710922696426652\n",
      "epoch 12820 Train loss:  0.0002162542824356081\n",
      "epoch 12830 Train loss:  0.00021501007621843167\n",
      "epoch 12840 Train loss:  0.00021441765041965285\n",
      "epoch 12850 Train loss:  0.00021385806728438858\n",
      "epoch 12860 Train loss:  0.00021331787284661983\n",
      "epoch 12870 Train loss:  0.00021275577500299225\n",
      "epoch 12880 Train loss:  0.00021218005503266152\n",
      "epoch 12890 Train loss:  0.00021163356371214922\n",
      "epoch 12900 Train loss:  0.0002111004291282553\n",
      "epoch 12910 Train loss:  0.000210568849357559\n",
      "epoch 12920 Train loss:  0.00021004255231584062\n",
      "epoch 12930 Train loss:  0.00020951946039456573\n",
      "epoch 12940 Train loss:  0.00020899902316714444\n",
      "epoch 12950 Train loss:  0.0002084809841101938\n",
      "epoch 12960 Train loss:  0.00020796502409725748\n",
      "epoch 12970 Train loss:  0.0002074508885605803\n",
      "epoch 12980 Train loss:  0.00020693837577052975\n",
      "epoch 12990 Train loss:  0.00020642730520244236\n",
      "epoch 13000 Train loss:  0.0002059175583122131\n",
      "epoch 13010 Train loss:  0.00020541016835733984\n",
      "epoch 13020 Train loss:  0.00020505074140705356\n",
      "epoch 13030 Train loss:  0.0002451764012884306\n",
      "epoch 13040 Train loss:  0.0006601302070413856\n",
      "epoch 13050 Train loss:  0.000489839358694246\n",
      "epoch 13060 Train loss:  0.0002996545551959554\n",
      "epoch 13070 Train loss:  0.00023793326778945455\n",
      "epoch 13080 Train loss:  0.00021824036324554697\n",
      "epoch 13090 Train loss:  0.0002067428599732365\n",
      "epoch 13100 Train loss:  0.00020278422426341726\n",
      "epoch 13110 Train loss:  0.00020295301841314757\n",
      "epoch 13120 Train loss:  0.0002016862767075683\n",
      "epoch 13130 Train loss:  0.0002012292925273628\n",
      "epoch 13140 Train loss:  0.00020069499078513353\n",
      "epoch 13150 Train loss:  0.00020016570521803634\n",
      "epoch 13160 Train loss:  0.00019966252747307867\n",
      "epoch 13170 Train loss:  0.00019916819029350727\n",
      "epoch 13180 Train loss:  0.00019867672582231968\n",
      "epoch 13190 Train loss:  0.00019819012000317095\n",
      "epoch 13200 Train loss:  0.00019770553205021902\n",
      "epoch 13210 Train loss:  0.00019722441616837745\n",
      "epoch 13220 Train loss:  0.00019679101686094486\n",
      "epoch 13230 Train loss:  0.00020199040851811052\n",
      "epoch 13240 Train loss:  0.0011388051675532526\n",
      "epoch 13250 Train loss:  0.00044328890122427106\n",
      "epoch 13260 Train loss:  0.0003197677295003475\n",
      "epoch 13270 Train loss:  0.0002457009631204803\n",
      "epoch 13280 Train loss:  0.0002092404761653818\n",
      "epoch 13290 Train loss:  0.00019518280592439844\n",
      "epoch 13300 Train loss:  0.0001972557228739165\n",
      "epoch 13310 Train loss:  0.00019413982934828595\n",
      "epoch 13320 Train loss:  0.00019386443120496477\n",
      "epoch 13330 Train loss:  0.00019329020174676595\n",
      "epoch 13340 Train loss:  0.00019271603724341837\n",
      "epoch 13350 Train loss:  0.00019221073415251925\n",
      "epoch 13360 Train loss:  0.00019172577709468272\n",
      "epoch 13370 Train loss:  0.00019125125241931375\n",
      "epoch 13380 Train loss:  0.0001907910230678484\n",
      "epoch 13390 Train loss:  0.00019033799320344216\n",
      "epoch 13400 Train loss:  0.0001900412812646003\n",
      "epoch 13410 Train loss:  0.00019997901840445198\n",
      "epoch 13420 Train loss:  0.0010564496407877502\n",
      "epoch 13430 Train loss:  0.00041577609623146076\n",
      "epoch 13440 Train loss:  0.000286354880311272\n",
      "epoch 13450 Train loss:  0.00019602625108622844\n",
      "epoch 13460 Train loss:  0.000197225218316675\n",
      "epoch 13470 Train loss:  0.00019005134552804994\n",
      "epoch 13480 Train loss:  0.00018991778878998624\n",
      "epoch 13490 Train loss:  0.00018776617743840646\n",
      "epoch 13500 Train loss:  0.00018689210875332313\n",
      "epoch 13510 Train loss:  0.00018637303132505045\n",
      "epoch 13520 Train loss:  0.00018588766614864601\n",
      "epoch 13530 Train loss:  0.00018537773339679221\n",
      "epoch 13540 Train loss:  0.00018495544437288177\n",
      "epoch 13550 Train loss:  0.00018459818537747296\n",
      "epoch 13560 Train loss:  0.0001865728551077905\n",
      "epoch 13570 Train loss:  0.0003656037911903169\n",
      "epoch 13580 Train loss:  0.00018743987771906845\n",
      "epoch 13590 Train loss:  0.00032466209169875073\n",
      "epoch 13600 Train loss:  0.00020194228769271648\n",
      "epoch 13610 Train loss:  0.0001940805969339938\n",
      "epoch 13620 Train loss:  0.00018420206418961137\n",
      "epoch 13630 Train loss:  0.00018499234879299322\n",
      "epoch 13640 Train loss:  0.0001830739415429335\n",
      "epoch 13650 Train loss:  0.00018188586115933892\n",
      "epoch 13660 Train loss:  0.00018105884048250597\n",
      "epoch 13670 Train loss:  0.0001805531766108548\n",
      "epoch 13680 Train loss:  0.00018012550458379535\n",
      "epoch 13690 Train loss:  0.00017982994199202396\n",
      "epoch 13700 Train loss:  0.00018213057053074726\n",
      "epoch 13710 Train loss:  0.0003458090191289241\n",
      "epoch 13720 Train loss:  0.0001830732104405285\n",
      "epoch 13730 Train loss:  0.00031408135427190615\n",
      "epoch 13740 Train loss:  0.00018045291396296052\n",
      "epoch 13750 Train loss:  0.00019770251445983342\n",
      "epoch 13760 Train loss:  0.0001799120355738402\n",
      "epoch 13770 Train loss:  0.0001775370665571628\n",
      "epoch 13780 Train loss:  0.0001771040844097828\n",
      "epoch 13790 Train loss:  0.0001767575167768944\n",
      "epoch 13800 Train loss:  0.00017648125641229857\n",
      "epoch 13810 Train loss:  0.00017582099700809756\n",
      "epoch 13820 Train loss:  0.0001754837546112786\n",
      "epoch 13830 Train loss:  0.00017591316668680036\n",
      "epoch 13840 Train loss:  0.00021339494813568517\n",
      "epoch 13850 Train loss:  0.0008339303793951157\n",
      "epoch 13860 Train loss:  0.00018707311012132168\n",
      "epoch 13870 Train loss:  0.000246505879696036\n",
      "epoch 13880 Train loss:  0.0001753630350387419\n",
      "epoch 13890 Train loss:  0.00018373130911914114\n",
      "epoch 13900 Train loss:  0.0001767634311240115\n",
      "epoch 13910 Train loss:  0.00017403281575980833\n",
      "epoch 13920 Train loss:  0.00017316218417279941\n",
      "epoch 13930 Train loss:  0.00017240818437195738\n",
      "epoch 13940 Train loss:  0.00017174448818428785\n",
      "epoch 13950 Train loss:  0.00017139603364876637\n",
      "epoch 13960 Train loss:  0.0001713714752716799\n",
      "epoch 13970 Train loss:  0.0001820319390981775\n",
      "epoch 13980 Train loss:  0.0007416066410484048\n",
      "epoch 13990 Train loss:  0.00043804524938410015\n",
      "epoch 14000 Train loss:  0.00017236633775514752\n",
      "epoch 14010 Train loss:  0.0001714495992144907\n",
      "epoch 14020 Train loss:  0.00017060353701369208\n",
      "epoch 14030 Train loss:  0.00017002984041897\n",
      "epoch 14040 Train loss:  0.00016951951451093942\n",
      "epoch 14050 Train loss:  0.0001690846261183058\n",
      "epoch 14060 Train loss:  0.00016875587259096122\n",
      "epoch 14070 Train loss:  0.00016847451435283582\n",
      "epoch 14080 Train loss:  0.00016819304857852076\n",
      "epoch 14090 Train loss:  0.0001679129756709999\n",
      "epoch 14100 Train loss:  0.0001676379534790593\n",
      "epoch 14110 Train loss:  0.0001673646691273308\n",
      "epoch 14120 Train loss:  0.00016709311554396407\n",
      "epoch 14130 Train loss:  0.00016682312392326146\n",
      "epoch 14140 Train loss:  0.00016655440795030076\n",
      "epoch 14150 Train loss:  0.00016628685031433915\n",
      "epoch 14160 Train loss:  0.00016602030416045373\n",
      "epoch 14170 Train loss:  0.00016575466353949375\n",
      "epoch 14180 Train loss:  0.00016548983348376839\n",
      "epoch 14190 Train loss:  0.0001652257285493175\n",
      "epoch 14200 Train loss:  0.00016496227518465772\n",
      "epoch 14210 Train loss:  0.00016469940866321948\n",
      "epoch 14220 Train loss:  0.00016443707422184747\n",
      "epoch 14230 Train loss:  0.00016417522539671956\n",
      "epoch 14240 Train loss:  0.00016391381777013241\n",
      "epoch 14250 Train loss:  0.0001636528101683921\n",
      "epoch 14260 Train loss:  0.00016339216457729927\n",
      "epoch 14270 Train loss:  0.00016313184623541522\n",
      "epoch 14280 Train loss:  0.00016287182465684835\n",
      "epoch 14290 Train loss:  0.0001626120714821696\n",
      "epoch 14300 Train loss:  0.00016235256157149638\n",
      "epoch 14310 Train loss:  0.0001620932714054919\n",
      "epoch 14320 Train loss:  0.00016183417803201203\n",
      "epoch 14330 Train loss:  0.00016157526040583872\n",
      "epoch 14340 Train loss:  0.00016131649895009573\n",
      "epoch 14350 Train loss:  0.0001610578749318878\n",
      "epoch 14360 Train loss:  0.0001607993707431177\n",
      "epoch 14370 Train loss:  0.00016054096981283174\n",
      "epoch 14380 Train loss:  0.00016028265699604435\n",
      "epoch 14390 Train loss:  0.00016002441830672906\n",
      "epoch 14400 Train loss:  0.00015976624012325902\n",
      "epoch 14410 Train loss:  0.0001595081093266842\n",
      "epoch 14420 Train loss:  0.00015925001357522514\n",
      "epoch 14430 Train loss:  0.00015899194076697312\n",
      "epoch 14440 Train loss:  0.0001587338785097077\n",
      "epoch 14450 Train loss:  0.0001584758121469197\n",
      "epoch 14460 Train loss:  0.00015821773057840308\n",
      "epoch 14470 Train loss:  0.00015795962492968997\n",
      "epoch 14480 Train loss:  0.00015770148702310481\n",
      "epoch 14490 Train loss:  0.00015744330836308285\n",
      "epoch 14500 Train loss:  0.00015718508080495806\n",
      "epoch 14510 Train loss:  0.00015692679674214036\n",
      "epoch 14520 Train loss:  0.0001566684484903054\n",
      "epoch 14530 Train loss:  0.00015641002884234532\n",
      "epoch 14540 Train loss:  0.00015615153098063776\n",
      "epoch 14550 Train loss:  0.0001558929476441119\n",
      "epoch 14560 Train loss:  0.00015563426936338292\n",
      "epoch 14570 Train loss:  0.00015537548892280507\n",
      "epoch 14580 Train loss:  0.00015511660026339298\n",
      "epoch 14590 Train loss:  0.00015485759969694398\n",
      "epoch 14600 Train loss:  0.00015459848370433222\n",
      "epoch 14610 Train loss:  0.00015433924777813243\n",
      "epoch 14620 Train loss:  0.0001540798879666046\n",
      "epoch 14630 Train loss:  0.00015382040030415561\n",
      "epoch 14640 Train loss:  0.00015356078097299077\n",
      "epoch 14650 Train loss:  0.00015330102571501614\n",
      "epoch 14660 Train loss:  0.00015304113149875706\n",
      "epoch 14670 Train loss:  0.00015278110019428294\n",
      "epoch 14680 Train loss:  0.00015252093409229197\n",
      "epoch 14690 Train loss:  0.00015226063179187753\n",
      "epoch 14700 Train loss:  0.00015200019123525588\n",
      "epoch 14710 Train loss:  0.00015173961281765986\n",
      "epoch 14720 Train loss:  0.00015147941547864166\n",
      "epoch 14730 Train loss:  0.00015142786022816597\n",
      "epoch 14740 Train loss:  0.00030056084993013637\n",
      "epoch 14750 Train loss:  0.000686103560424042\n",
      "epoch 14760 Train loss:  0.00031363758419959996\n",
      "epoch 14770 Train loss:  0.0001539300565844664\n",
      "epoch 14780 Train loss:  0.00017436552750173603\n",
      "epoch 14790 Train loss:  0.00015689596644281452\n",
      "epoch 14800 Train loss:  0.00015073056503454188\n",
      "epoch 14810 Train loss:  0.00015010880724216993\n",
      "epoch 14820 Train loss:  0.00014986377554866606\n",
      "epoch 14830 Train loss:  0.00014958379814304166\n",
      "epoch 14840 Train loss:  0.00014931565874397087\n",
      "epoch 14850 Train loss:  0.00014906395283405166\n",
      "epoch 14860 Train loss:  0.00014881765204111997\n",
      "epoch 14870 Train loss:  0.00014857010238346878\n",
      "epoch 14880 Train loss:  0.00014832300927279746\n",
      "epoch 14890 Train loss:  0.00014807943946817717\n",
      "epoch 14900 Train loss:  0.00014783715237951713\n",
      "epoch 14910 Train loss:  0.00014759571708147445\n",
      "epoch 14920 Train loss:  0.0001473550790919195\n",
      "epoch 14930 Train loss:  0.00014711504416928598\n",
      "epoch 14940 Train loss:  0.00014687547229617247\n",
      "epoch 14950 Train loss:  0.00014663627808625876\n",
      "epoch 14960 Train loss:  0.0001463973821210401\n",
      "epoch 14970 Train loss:  0.00014615871932556457\n",
      "epoch 14980 Train loss:  0.00014592023721068673\n",
      "epoch 14990 Train loss:  0.00014568189194450221\n",
      "epoch 15000 Train loss:  0.00014544364561279043\n",
      "epoch 15010 Train loss:  0.00014520546670596633\n",
      "epoch 15020 Train loss:  0.00014496732787899684\n",
      "epoch 15030 Train loss:  0.00014472920566078597\n",
      "epoch 15040 Train loss:  0.00014449108150862684\n",
      "epoch 15050 Train loss:  0.0001442532374291288\n",
      "epoch 15060 Train loss:  0.0001441852467616603\n",
      "epoch 15070 Train loss:  0.0003137713162492365\n",
      "epoch 15080 Train loss:  0.0009241133550602808\n",
      "epoch 15090 Train loss:  0.00015096563617103399\n",
      "epoch 15100 Train loss:  0.00021779700789101967\n",
      "epoch 15110 Train loss:  0.00015719504119966206\n",
      "epoch 15120 Train loss:  0.00014928738209578205\n",
      "epoch 15130 Train loss:  0.00014485814852373312\n",
      "epoch 15140 Train loss:  0.000144581805499305\n",
      "epoch 15150 Train loss:  0.00014307603779460215\n",
      "epoch 15160 Train loss:  0.00014282352326012372\n",
      "epoch 15170 Train loss:  0.00014258867699705802\n",
      "epoch 15180 Train loss:  0.00014231722490587047\n",
      "epoch 15190 Train loss:  0.00014206836308461215\n",
      "epoch 15200 Train loss:  0.00014183441232548482\n",
      "epoch 15210 Train loss:  0.00014160644273886866\n",
      "epoch 15220 Train loss:  0.0001413813957977915\n",
      "epoch 15230 Train loss:  0.00014115831697455013\n",
      "epoch 15240 Train loss:  0.00014093679585426604\n",
      "epoch 15250 Train loss:  0.000140716587837688\n",
      "epoch 15260 Train loss:  0.0001404974517345289\n",
      "epoch 15270 Train loss:  0.0001402791710418362\n",
      "epoch 15280 Train loss:  0.00014006161474109494\n",
      "epoch 15290 Train loss:  0.0001398446663940229\n",
      "epoch 15300 Train loss:  0.00013962823299936892\n",
      "epoch 15310 Train loss:  0.00013941223945313362\n",
      "epoch 15320 Train loss:  0.00013919663235633148\n",
      "epoch 15330 Train loss:  0.00013898136049131574\n",
      "epoch 15340 Train loss:  0.000138766376495935\n",
      "epoch 15350 Train loss:  0.00013855163925496428\n",
      "epoch 15360 Train loss:  0.00013833711323624665\n",
      "epoch 15370 Train loss:  0.00013812276765002343\n",
      "epoch 15380 Train loss:  0.0001379085756087927\n",
      "epoch 15390 Train loss:  0.0001376945132943892\n",
      "epoch 15400 Train loss:  0.00013748055949087\n",
      "epoch 15410 Train loss:  0.0001372666948775671\n",
      "epoch 15420 Train loss:  0.0001370529386364343\n",
      "epoch 15430 Train loss:  0.00013685294292585038\n",
      "epoch 15440 Train loss:  0.00014617896875155942\n",
      "epoch 15450 Train loss:  0.001134452904100965\n",
      "epoch 15460 Train loss:  0.00017922701684591958\n",
      "epoch 15470 Train loss:  0.0002697096125338346\n",
      "epoch 15480 Train loss:  0.0001521294595248474\n",
      "epoch 15490 Train loss:  0.00014433575689377795\n",
      "epoch 15500 Train loss:  0.00013994795784883214\n",
      "epoch 15510 Train loss:  0.00013765383114590834\n",
      "epoch 15520 Train loss:  0.00013609109947087993\n",
      "epoch 15530 Train loss:  0.00013605061844162327\n",
      "epoch 15540 Train loss:  0.00013565670209006255\n",
      "epoch 15550 Train loss:  0.00013536762187091664\n",
      "epoch 15560 Train loss:  0.00013514846464867089\n",
      "epoch 15570 Train loss:  0.00013493911008350952\n",
      "epoch 15580 Train loss:  0.0001347321419345344\n",
      "epoch 15590 Train loss:  0.00013452781581580573\n",
      "epoch 15600 Train loss:  0.00013432586127446077\n",
      "epoch 15610 Train loss:  0.00013412583424581167\n",
      "epoch 15620 Train loss:  0.00013392735131143287\n",
      "epoch 15630 Train loss:  0.00013373012946680797\n",
      "epoch 15640 Train loss:  0.000133533986521204\n",
      "epoch 15650 Train loss:  0.00013333877575481183\n",
      "epoch 15660 Train loss:  0.00013314435394065995\n",
      "epoch 15670 Train loss:  0.00013295061370343484\n",
      "epoch 15680 Train loss:  0.00013275746266004515\n",
      "epoch 15690 Train loss:  0.0001325648242784399\n",
      "epoch 15700 Train loss:  0.00013237263331934406\n",
      "epoch 15710 Train loss:  0.00013218083433201529\n",
      "epoch 15720 Train loss:  0.00013198937971134063\n",
      "epoch 15730 Train loss:  0.0001317982283181632\n",
      "epoch 15740 Train loss:  0.00013160734437910176\n",
      "epoch 15750 Train loss:  0.0001314166956315461\n",
      "epoch 15760 Train loss:  0.00013122625402085586\n",
      "epoch 15770 Train loss:  0.0001310359939182261\n",
      "epoch 15780 Train loss:  0.00013084589244414128\n",
      "epoch 15790 Train loss:  0.0001306559309877492\n",
      "epoch 15800 Train loss:  0.0001304664282799219\n",
      "epoch 15810 Train loss:  0.00013039162302059753\n",
      "epoch 15820 Train loss:  0.0002017821665512231\n",
      "epoch 15830 Train loss:  0.0004729590100857858\n",
      "epoch 15840 Train loss:  0.00037930037831059824\n",
      "epoch 15850 Train loss:  0.0002008477011301676\n",
      "epoch 15860 Train loss:  0.00013199420644250932\n",
      "epoch 15870 Train loss:  0.00014193311188233045\n",
      "epoch 15880 Train loss:  0.00013078098158902576\n",
      "epoch 15890 Train loss:  0.00013142284311406434\n",
      "epoch 15900 Train loss:  0.00012966875602916673\n",
      "epoch 15910 Train loss:  0.00012960058019644742\n",
      "epoch 15920 Train loss:  0.00012930607414004215\n",
      "epoch 15930 Train loss:  0.0001290484145658223\n",
      "epoch 15940 Train loss:  0.00012885131373996717\n",
      "epoch 15950 Train loss:  0.00012866257020057692\n",
      "epoch 15960 Train loss:  0.000128475701987499\n",
      "epoch 15970 Train loss:  0.00012829139673474854\n",
      "epoch 15980 Train loss:  0.00012810942693431676\n",
      "epoch 15990 Train loss:  0.00012792933224423274\n",
      "epoch 16000 Train loss:  0.00012775075067663805\n",
      "epoch 16010 Train loss:  0.00012762647544139593\n",
      "epoch 16020 Train loss:  0.0001275026147442698\n",
      "epoch 16030 Train loss:  0.0001273790550001661\n",
      "epoch 16040 Train loss:  0.00012725573004411351\n",
      "epoch 16050 Train loss:  0.00012713259324902484\n",
      "epoch 16060 Train loss:  0.00012700960786787578\n",
      "epoch 16070 Train loss:  0.00012688674224644046\n",
      "epoch 16080 Train loss:  0.00012676396810903744\n",
      "epoch 16090 Train loss:  0.0001266412609975601\n",
      "epoch 16100 Train loss:  0.00012651859917153007\n",
      "epoch 16110 Train loss:  0.000126395963606562\n",
      "epoch 16120 Train loss:  0.0001262733493635902\n",
      "epoch 16130 Train loss:  0.00012615075034385173\n",
      "epoch 16140 Train loss:  0.00012602815433026168\n",
      "epoch 16150 Train loss:  0.00012590554851906667\n",
      "epoch 16160 Train loss:  0.00012578292063800613\n",
      "epoch 16170 Train loss:  0.00012566025890509968\n",
      "epoch 16180 Train loss:  0.00012553755246383922\n",
      "epoch 16190 Train loss:  0.0001254147915416649\n",
      "epoch 16200 Train loss:  0.00012529196776705432\n",
      "epoch 16210 Train loss:  0.00012516907297428155\n",
      "epoch 16220 Train loss:  0.0001250460992185692\n",
      "epoch 16230 Train loss:  0.00012492303893349665\n",
      "epoch 16240 Train loss:  0.00012479988485679033\n",
      "epoch 16250 Train loss:  0.00012467663032177445\n",
      "epoch 16260 Train loss:  0.00012455326827302444\n",
      "epoch 16270 Train loss:  0.00012442979143534517\n",
      "epoch 16280 Train loss:  0.00012430619387837952\n",
      "epoch 16290 Train loss:  0.0001241824701113074\n",
      "epoch 16300 Train loss:  0.0001240586151539068\n",
      "epoch 16310 Train loss:  0.0001239346241405471\n",
      "epoch 16320 Train loss:  0.00012381049237056136\n",
      "epoch 16330 Train loss:  0.00012368621546239437\n",
      "epoch 16340 Train loss:  0.00012356179067290858\n",
      "epoch 16350 Train loss:  0.0001234372158640169\n",
      "epoch 16360 Train loss:  0.00012331248812294513\n",
      "epoch 16370 Train loss:  0.00012318760425859062\n",
      "epoch 16380 Train loss:  0.00012306256092431197\n",
      "epoch 16390 Train loss:  0.0001229373550326686\n",
      "epoch 16400 Train loss:  0.00012281198358617089\n",
      "epoch 16410 Train loss:  0.00012268644369808578\n",
      "epoch 16420 Train loss:  0.00012256073260609357\n",
      "epoch 16430 Train loss:  0.00012243484778518747\n",
      "epoch 16440 Train loss:  0.00012230878683695606\n",
      "epoch 16450 Train loss:  0.00012218254742994732\n",
      "epoch 16460 Train loss:  0.000122056127300838\n",
      "epoch 16470 Train loss:  0.00012192952473651424\n",
      "epoch 16480 Train loss:  0.00012180273803817032\n",
      "epoch 16490 Train loss:  0.00012167576528296898\n",
      "epoch 16500 Train loss:  0.00012154860474122621\n",
      "epoch 16510 Train loss:  0.00012142125471965825\n",
      "epoch 16520 Train loss:  0.00012129371361248196\n",
      "epoch 16530 Train loss:  0.00012116597972901487\n",
      "epoch 16540 Train loss:  0.00012103805138226219\n",
      "epoch 16550 Train loss:  0.00012090992767186025\n",
      "epoch 16560 Train loss:  0.00012078160859820599\n",
      "epoch 16570 Train loss:  0.00012065309383819414\n",
      "epoch 16580 Train loss:  0.00012052438243420037\n",
      "epoch 16590 Train loss:  0.00012039547337096194\n",
      "epoch 16600 Train loss:  0.00012026636558099427\n",
      "epoch 16610 Train loss:  0.00012013705764192027\n",
      "epoch 16620 Train loss:  0.00012000754819288935\n",
      "epoch 16630 Train loss:  0.00011987783629026062\n",
      "epoch 16640 Train loss:  0.00011974792113832666\n",
      "epoch 16650 Train loss:  0.00011961780222166204\n",
      "epoch 16660 Train loss:  0.0001194874791308196\n",
      "epoch 16670 Train loss:  0.00011935695247163096\n",
      "epoch 16680 Train loss:  0.0001192262220837233\n",
      "epoch 16690 Train loss:  0.00011909528739167667\n",
      "epoch 16700 Train loss:  0.00011896414797371809\n",
      "epoch 16710 Train loss:  0.00011883280349837474\n",
      "epoch 16720 Train loss:  0.00011870125374479975\n",
      "epoch 16730 Train loss:  0.00011856949853168995\n",
      "epoch 16740 Train loss:  0.00011843753764823536\n",
      "epoch 16750 Train loss:  0.0001183053709752155\n",
      "epoch 16760 Train loss:  0.00011817299849556866\n",
      "epoch 16770 Train loss:  0.00011804042017865477\n",
      "epoch 16780 Train loss:  0.00011790763603983974\n",
      "epoch 16790 Train loss:  0.00011777464632513499\n",
      "epoch 16800 Train loss:  0.00011764145187271745\n",
      "epoch 16810 Train loss:  0.00011750805294149341\n",
      "epoch 16820 Train loss:  0.00011737444958055661\n",
      "epoch 16830 Train loss:  0.00011724064311306705\n",
      "epoch 16840 Train loss:  0.00011710663813242872\n",
      "epoch 16850 Train loss:  0.00011697243699435085\n",
      "epoch 16860 Train loss:  0.00011683809079190193\n",
      "epoch 16870 Train loss:  0.00011672948631937571\n",
      "epoch 16880 Train loss:  0.0001398974641995942\n",
      "epoch 16890 Train loss:  0.0001777348361724338\n",
      "epoch 16900 Train loss:  0.00029361903838895506\n",
      "epoch 16910 Train loss:  0.00017905263013423035\n",
      "epoch 16920 Train loss:  0.00012828934594783092\n",
      "epoch 16930 Train loss:  0.00011655303657196488\n",
      "epoch 16940 Train loss:  0.00011778947953062543\n",
      "epoch 16950 Train loss:  0.00011713887976779947\n",
      "epoch 16960 Train loss:  0.00011600213558756099\n",
      "epoch 16970 Train loss:  0.00011597142343390605\n",
      "epoch 16980 Train loss:  0.00011575204943763782\n",
      "epoch 16990 Train loss:  0.00011562529650398627\n",
      "epoch 17000 Train loss:  0.00011549413349318659\n",
      "epoch 17010 Train loss:  0.00011537481698034995\n",
      "epoch 17020 Train loss:  0.00011525368893601142\n",
      "epoch 17030 Train loss:  0.00011513538012018747\n",
      "epoch 17040 Train loss:  0.00011501738751527596\n",
      "epoch 17050 Train loss:  0.00011489976123866997\n",
      "epoch 17060 Train loss:  0.0001147824932021764\n",
      "epoch 17070 Train loss:  0.00011466545193531593\n",
      "epoch 17080 Train loss:  0.0001145485589969\n",
      "epoch 17090 Train loss:  0.00011443176203437999\n",
      "epoch 17100 Train loss:  0.00011431501847924501\n",
      "epoch 17110 Train loss:  0.00011419829295650268\n",
      "epoch 17120 Train loss:  0.00011408155578898522\n",
      "epoch 17130 Train loss:  0.00011396478271353583\n",
      "epoch 17140 Train loss:  0.00011384795379436219\n",
      "epoch 17150 Train loss:  0.00011373105242972704\n",
      "epoch 17160 Train loss:  0.00011361406469098125\n",
      "epoch 17170 Train loss:  0.00011349697845089673\n",
      "epoch 17180 Train loss:  0.00011337978300728903\n",
      "epoch 17190 Train loss:  0.00011326246950081624\n",
      "epoch 17200 Train loss:  0.0001131450303312849\n",
      "epoch 17210 Train loss:  0.0001130274588767365\n",
      "epoch 17220 Train loss:  0.00011290974947597295\n",
      "epoch 17230 Train loss:  0.00011279189702214638\n",
      "epoch 17240 Train loss:  0.000112673896975192\n",
      "epoch 17250 Train loss:  0.00011255574528256579\n",
      "epoch 17260 Train loss:  0.00011243743827537135\n",
      "epoch 17270 Train loss:  0.00011231897265276045\n",
      "epoch 17280 Train loss:  0.00011220034654586814\n",
      "epoch 17290 Train loss:  0.00011208156035848334\n",
      "epoch 17300 Train loss:  0.00011196261252213582\n",
      "epoch 17310 Train loss:  0.00011184350103635122\n",
      "epoch 17320 Train loss:  0.00011172422409593092\n",
      "epoch 17330 Train loss:  0.00011160479422617788\n",
      "epoch 17340 Train loss:  0.000111492156905038\n",
      "epoch 17350 Train loss:  0.00011744864120178906\n",
      "epoch 17360 Train loss:  0.0007486601754119444\n",
      "epoch 17370 Train loss:  0.00019100189253386672\n",
      "epoch 17380 Train loss:  0.00011555922243955658\n",
      "epoch 17390 Train loss:  0.00011243430420308735\n",
      "epoch 17400 Train loss:  0.00011329859752909121\n",
      "epoch 17410 Train loss:  0.00011369173985415324\n",
      "epoch 17420 Train loss:  0.00011244500274156125\n",
      "epoch 17430 Train loss:  0.00011115264147018785\n",
      "epoch 17440 Train loss:  0.0001108212268809788\n",
      "epoch 17450 Train loss:  0.00011075478680570517\n",
      "epoch 17460 Train loss:  0.000110593182735651\n",
      "epoch 17470 Train loss:  0.0001104771945303819\n",
      "epoch 17480 Train loss:  0.000110367076069846\n",
      "epoch 17490 Train loss:  0.00011025736028070215\n",
      "epoch 17500 Train loss:  0.00011015012451284487\n",
      "epoch 17510 Train loss:  0.00011004359666238466\n",
      "epoch 17520 Train loss:  0.00010993761947622879\n",
      "epoch 17530 Train loss:  0.00010983218383265492\n",
      "epoch 17540 Train loss:  0.0001097270700435069\n",
      "epoch 17550 Train loss:  0.00010962222015385393\n",
      "epoch 17560 Train loss:  0.00010951757225746173\n",
      "epoch 17570 Train loss:  0.00010941307044852873\n",
      "epoch 17580 Train loss:  0.00010930867031453746\n",
      "epoch 17590 Train loss:  0.00010920433552974156\n",
      "epoch 17600 Train loss:  0.00010910003564176906\n",
      "epoch 17610 Train loss:  0.00010899574503306092\n",
      "epoch 17620 Train loss:  0.00010889144205125641\n",
      "epoch 17630 Train loss:  0.0001087871082583566\n",
      "epoch 17640 Train loss:  0.00010868272909257658\n",
      "epoch 17650 Train loss:  0.00010857829445326646\n",
      "epoch 17660 Train loss:  0.00010847379317618297\n",
      "epoch 17670 Train loss:  0.00010836921473249527\n",
      "epoch 17680 Train loss:  0.00010826454966046106\n",
      "epoch 17690 Train loss:  0.00010815978947742421\n",
      "epoch 17700 Train loss:  0.00010805492637478174\n",
      "epoch 17710 Train loss:  0.00010794995314980186\n",
      "epoch 17720 Train loss:  0.00010784486351560958\n",
      "epoch 17730 Train loss:  0.00010773965199134583\n",
      "epoch 17740 Train loss:  0.0001076343136176067\n",
      "epoch 17750 Train loss:  0.00010752884382022095\n",
      "epoch 17760 Train loss:  0.0001074232385470608\n",
      "epoch 17770 Train loss:  0.00010731749410598593\n",
      "epoch 17780 Train loss:  0.00010721160685260781\n",
      "epoch 17790 Train loss:  0.0001071055734931482\n",
      "epoch 17800 Train loss:  0.000106999390876722\n",
      "epoch 17810 Train loss:  0.00010689305616306737\n",
      "epoch 17820 Train loss:  0.000106786567145417\n",
      "epoch 17830 Train loss:  0.0001066799560518486\n",
      "epoch 17840 Train loss:  0.00010659273707442732\n",
      "epoch 17850 Train loss:  0.00012597632851706796\n",
      "epoch 17860 Train loss:  0.0001544204639067114\n",
      "epoch 17870 Train loss:  0.00022951107908304752\n",
      "epoch 17880 Train loss:  0.00015361013299737309\n",
      "epoch 17890 Train loss:  0.00012128336061298507\n",
      "epoch 17900 Train loss:  0.00011212840896504531\n",
      "epoch 17910 Train loss:  0.00010909461239340154\n",
      "epoch 17920 Train loss:  0.00010751856084447104\n",
      "epoch 17930 Train loss:  0.00010653640730499955\n",
      "epoch 17940 Train loss:  0.00010608810044376877\n",
      "epoch 17950 Train loss:  0.00010594314165106483\n",
      "epoch 17960 Train loss:  0.00010585370239578852\n",
      "epoch 17970 Train loss:  0.00010574306006479388\n",
      "epoch 17980 Train loss:  0.00010563917662467408\n",
      "epoch 17990 Train loss:  0.00010554264372379031\n",
      "epoch 18000 Train loss:  0.00010544548438496746\n",
      "epoch 18010 Train loss:  0.00010537849732316836\n",
      "epoch 18020 Train loss:  0.00010531176208015984\n",
      "epoch 18030 Train loss:  0.0001052452604951158\n",
      "epoch 18040 Train loss:  0.00010517889785967258\n",
      "epoch 18050 Train loss:  0.00010511264305494383\n",
      "epoch 18060 Train loss:  0.00010504646759252661\n",
      "epoch 18070 Train loss:  0.00010498034489270585\n",
      "epoch 18080 Train loss:  0.00010491425322721913\n",
      "epoch 18090 Train loss:  0.00010484817366371134\n",
      "epoch 18100 Train loss:  0.00010478208939452058\n",
      "epoch 18110 Train loss:  0.00010471598562293729\n",
      "epoch 18120 Train loss:  0.00010464984907347558\n",
      "epoch 18130 Train loss:  0.00010458366792114129\n",
      "epoch 18140 Train loss:  0.00010451743175130536\n",
      "epoch 18150 Train loss:  0.00010445113110047633\n",
      "epoch 18160 Train loss:  0.00010438475742800772\n",
      "epoch 18170 Train loss:  0.0001043183030289087\n",
      "epoch 18180 Train loss:  0.00010425176095774143\n",
      "epoch 18190 Train loss:  0.00010418512489875531\n",
      "epoch 18200 Train loss:  0.00010411838904138227\n",
      "epoch 18210 Train loss:  0.00010405154799750127\n",
      "epoch 18220 Train loss:  0.00010398459674351276\n",
      "epoch 18230 Train loss:  0.00010391753082325398\n",
      "epoch 18240 Train loss:  0.00010385034676816348\n",
      "epoch 18250 Train loss:  0.0001037830412122425\n",
      "epoch 18260 Train loss:  0.00010371561069737598\n",
      "epoch 18270 Train loss:  0.000103648051872961\n",
      "epoch 18280 Train loss:  0.00010358036164637088\n",
      "epoch 18290 Train loss:  0.00010351253714176985\n",
      "epoch 18300 Train loss:  0.00010344457565392997\n",
      "epoch 18310 Train loss:  0.00010337647462487709\n",
      "epoch 18320 Train loss:  0.0001033082316337458\n",
      "epoch 18330 Train loss:  0.00010323984439160691\n",
      "epoch 18340 Train loss:  0.00010317131087898795\n",
      "epoch 18350 Train loss:  0.00010310263194764384\n",
      "epoch 18360 Train loss:  0.0001030338075752753\n",
      "epoch 18370 Train loss:  0.0001029648362710103\n",
      "epoch 18380 Train loss:  0.00010289571627427345\n",
      "epoch 18390 Train loss:  0.00010282644578440851\n",
      "epoch 18400 Train loss:  0.00010275702303089207\n",
      "epoch 18410 Train loss:  0.00010268744627944516\n",
      "epoch 18420 Train loss:  0.00010261771385497842\n",
      "epoch 18430 Train loss:  0.00010254782416756601\n",
      "epoch 18440 Train loss:  0.00010247777570536791\n",
      "epoch 18450 Train loss:  0.00010240756699052438\n",
      "epoch 18460 Train loss:  0.000102337196578527\n",
      "epoch 18470 Train loss:  0.00010226666300554281\n",
      "epoch 18480 Train loss:  0.00010219596488404422\n",
      "epoch 18490 Train loss:  0.00010212510089791443\n",
      "epoch 18500 Train loss:  0.0001020540698112612\n",
      "epoch 18510 Train loss:  0.0001019828706022241\n",
      "epoch 18520 Train loss:  0.00010191150219230241\n",
      "epoch 18530 Train loss:  0.00010183996348417796\n",
      "epoch 18540 Train loss:  0.00010176825340314377\n",
      "epoch 18550 Train loss:  0.00010169637090142964\n",
      "epoch 18560 Train loss:  0.000101624314949348\n",
      "epoch 18570 Train loss:  0.0001015520845778323\n",
      "epoch 18580 Train loss:  0.00010147967903830982\n",
      "epoch 18590 Train loss:  0.00010140709778802286\n",
      "epoch 18600 Train loss:  0.00010133434005844148\n",
      "epoch 18610 Train loss:  0.00010126140499228567\n",
      "epoch 18620 Train loss:  0.00010118829173738284\n",
      "epoch 18630 Train loss:  0.00010111499944616231\n",
      "epoch 18640 Train loss:  0.0001010415273331397\n",
      "epoch 18650 Train loss:  0.0001009678746931689\n",
      "epoch 18660 Train loss:  0.00010089404087244749\n",
      "epoch 18670 Train loss:  0.00010082002518198879\n",
      "epoch 18680 Train loss:  0.00010074582689857878\n",
      "epoch 18690 Train loss:  0.00010067144545372501\n",
      "epoch 18700 Train loss:  0.00010059688026576739\n",
      "epoch 18710 Train loss:  0.00010052213077519349\n",
      "epoch 18720 Train loss:  0.00010044719683234317\n",
      "epoch 18730 Train loss:  0.00010037207798576531\n",
      "epoch 18740 Train loss:  0.00010029677342558801\n",
      "epoch 18750 Train loss:  0.0001002212830919118\n",
      "epoch 18760 Train loss:  0.00010014560799072464\n",
      "epoch 18770 Train loss:  0.00010006974802587893\n",
      "epoch 18780 Train loss:  9.99937028169488e-05\n"
     ]
    }
   ],
   "source": [
    "model = dynamic.ELUNet(num_hidden_layers=4, num_neurons=100)\n",
    "optimizer = torch.optim.Adam(model.parameters(), lr=1e-3, weight_decay = 0)\n",
    "\n",
    "scheduler = torch.optim.lr_scheduler.StepLR(optimizer, step_size = 2000, gamma=.7) \n",
    "loss_func = nn.MSELoss()\n",
    "loss_hist = []\n",
    "Ntraj = len(train_data)\n",
    "for i in range(100000):\n",
    "    \n",
    "    optimizer.zero_grad()\n",
    "    solver = dynamic.numericalIntegration(model, 'FE')\n",
    "    pred_sol = []\n",
    "    for traj in range(Ntraj):\n",
    "        x0 = train_data[traj][0].reshape(1, -1)\n",
    "        _, pred_traj_sol, _ = solver.solve(x0, train_t[1], train_t)  \n",
    "        pred_sol.append(pred_traj_sol.unsqueeze(0))  # Add batch dim\n",
    "\n",
    "    # Stack instead of torch.tensor to avoid shape inconsistency error\n",
    "    pred_sol = torch.cat(pred_sol, dim=0).to(dtype=torch.float64)\n",
    "    loss = loss_func(pred_sol, train_data)\n",
    "\n",
    "    loss.backward()\n",
    "    optimizer.step()\n",
    "    scheduler.step()\n",
    "    loss_hist.append(loss.item())\n",
    "    if i % 10 == 0:\n",
    "        print(\"epoch\", i, \"Train loss: \", loss.item())\n",
    "    if loss.item()<1e-4:\n",
    "        break\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "plt.loglog(loss_hist)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILE = 'ELU_lotkaFE_multi1e_1_new1.pt'\n",
    "torch.save(model, FILE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "solver = dynamic.numericalIntegration(model, 'FE')\n",
    "x0 = data[0].reshape(1, -1)\n",
    "_, pred_sol, _ = solver.solve(x0, train_t[1], train_t, isTraining=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "solver = dynamic.numericalIntegration(model, 'RK4')\n",
    "x0 = data[0].reshape(1, -1)\n",
    "\n",
    "_, fine_sol, _ = solver.solve(x0, tspan[1], tspan, isTraining=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor(1.0000e-04, dtype=torch.float64)"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tspan[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "solver = dynamic.numericalIntegration(model, 'RK4')\n",
    "x1 = perturb[3]\n",
    "\n",
    "_, fine_sol, _ = solver.solve(x1, tspan[1], tspan, isTraining=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4, 4))\n",
    "nn_sol = pred_sol\n",
    "plt.plot(per_sol[3][:, 0],per_sol[3][:, 1], c='gray', label = 'true')\n",
    "# plt.scatter(train_data[0, :, 0],train_data[0, :, 1], marker='x', c='gray', label = 'sampled')\n",
    "# plt.scatter(pred_sol[:, 0].detach().numpy(),pred_sol[:, 1].detach().numpy(), marker='x', c='red', label = 'fitted')\n",
    "plt.plot(fine_sol[:, 0].detach().numpy(),fine_sol[:, 1].detach().numpy(), c='red', label = 'predicted')\n",
    "\n",
    "plt.xlim(-1.5, 1.5)\n",
    "plt.ylim(-1.5, 1.5)\n",
    "plt.savefig('1e_1_result_new.png', dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def jacobian_eigs_batch(model, x_seq, h, topk=2):\n",
    "    x_seq = x_seq.detach().requires_grad_(True)\n",
    "\n",
    "    # 使用 torch.autograd.functional.jacobian 逐點計算\n",
    "    J_list, eig_list, amp_list = [], [], []\n",
    "\n",
    "    for x in x_seq:\n",
    "        J = torch.autograd.functional.jacobian(model, x)\n",
    "        eigs = torch.linalg.eigvals(J)\n",
    "\n",
    "        J_list.append(J)\n",
    "        eig_list.append(eigs)\n",
    "\n",
    "\n",
    "    J_all   = torch.stack(J_list)      \n",
    "    eigvals = torch.stack(eig_list)      \n",
    "\n",
    "\n",
    "    return J_all, eigvals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "branch_file = scipy.io.loadmat('branch.mat')\n",
    "branch_data = torch.tensor(branch_file['branch'], dtype = torch.float64)\n",
    "branch_tt = torch.tensor(branch_file['branch_tt'][0], dtype = torch.float64)\n",
    "J_all, eigvals = jacobian_eigs_batch(model, branch_data, 0.1, topk=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "eigvals.size()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(4, 4))\n",
    "\n",
    "ax1 = plt.subplot(211)\n",
    "ax1.plot(branch_tt, torch.real(eigvals[:, 0]))\n",
    "ax1.set_ylim(-15, 0)\n",
    "ax1.set_title(r'$\\mathbf{Re}(\\lambda)$')\n",
    "\n",
    "ax2 = plt.subplot(212)\n",
    "ax2.plot(branch_tt, torch.imag(eigvals[:, 0]))\n",
    "ax2.set_ylim(0, 15)\n",
    "ax2.set_title(r'$\\mathbf{Im}(\\lambda)$')\n",
    "\n",
    "plt.subplots_adjust(hspace=0.5) \n",
    "plt.savefig('ELU_1e_1_eigen_evolution.png', dpi = 300)  # <-- 調整垂直間距，0.5 可依需求增減\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "\n",
    "ax1 = plt.subplot(211)\n",
    "ax1.plot(branch_tt, torch.real(eigvals[:, 1]))\n",
    "\n",
    "ax1 = plt.subplot(212)\n",
    "ax1.plot(branch_tt, torch.imag(eigvals[:, 1]))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def jacobian_eigs(traj, keep_matrices=False):\n",
    "    \"\"\"\n",
    "    Compute Jacobian, tangential and radial eigen-values\n",
    "    along a 2-D trajectory.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    traj : (N, 2) array_like\n",
    "        Sample points (x, y) on the orbit.\n",
    "    ν    : float, optional\n",
    "        The parameter in dy/dt.  Default is 0.1.\n",
    "    keep_matrices : bool, optional\n",
    "        If True, also return the full list of Jacobian matrices.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    eig_tan : (N,) complex ndarray\n",
    "        Eigen-value whose magnitude is smallest  (≈0 on a limit cycle).\n",
    "    eig_rad : (N,) complex ndarray\n",
    "        The other eigen-value (radial direction).\n",
    "    Js       (optional)\n",
    "        Array of shape (N, 2, 2) holding every Jacobian.\n",
    "    \"\"\"\n",
    "    traj   = np.asarray(traj)\n",
    "    N      = traj.shape[0]\n",
    "    eig_tan = np.empty(N, dtype=complex)\n",
    "    eig_rad = np.empty(N, dtype=complex)\n",
    "    if keep_matrices:\n",
    "        Js = np.empty((N, 2, 2))\n",
    "\n",
    "    for k, (xk, yk) in enumerate(traj):\n",
    "        J = np.array([[-1.0,              24.0 * yk**2],\n",
    "                      [ -1.0 / 0.1,  (1.0 - 3.0 * yk**2) / 0.1]])\n",
    "\n",
    "        if keep_matrices:\n",
    "            Js[k] = J\n",
    "\n",
    "        lam = np.linalg.eigvals(J)\n",
    "        idx = np.argsort(np.abs(lam))       # 0 → tangential, 1 → radial\n",
    "        eig_tan[k] = lam[idx[0]]\n",
    "        eig_rad[k] = lam[idx[1]]\n",
    "\n",
    "    return (eig_tan, eig_rad, Js) if keep_matrices else (eig_tan, eig_rad)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "model = torch.load('ELU_lotkaFE_multi1e_1.pt', map_location='cpu')\n",
    "branch_file = scipy.io.loadmat('branch.mat')\n",
    "branch_data = torch.tensor(branch_file['branch'], dtype = torch.float64)\n",
    "branch_tt = torch.tensor(branch_file['branch_tt'][0], dtype = torch.float64)\n",
    "J_model, eigvals_model = jacobian_eigs_batch(model, branch_data, 0.1, topk=2)\n",
    "eigvals_true1, eigvals_tru2 = jacobian_eigs(branch_data, keep_matrices=False)\n",
    "\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.plot(branch_tt,\n",
    "         abs(1 + 0.1 * eigvals_true1), 'b')\n",
    "plt.plot(branch_tt, \n",
    "         abs(1 + 0.1 * eigvals_model[:, 0]), 'r')\n",
    "# horizontal reference\n",
    "plt.axhline(y=1, color='k', linestyle='--', linewidth=0.8)\n",
    "\n",
    "plt.ylim(0.3, 1.31)\n",
    "\n",
    "plt.savefig('ELU_1e_1_eig_FE_evolve.png', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "def VL_function(x0, nu = 0.1):\n",
    "    if x0.size() == (1, 2):\n",
    "         x, y = x0[0]\n",
    "    f1 = -1-x+8*y**3\n",
    "    f2 = 1/nu*(-x+y-y**3)\n",
    "    return torch.tensor([f1, f2], dtype=torch.float64)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "file1 = scipy.io.loadmat('sol1.mat')\n",
    "x1 = torch.tensor(file1['x0'], dtype = torch.float64)\n",
    "data1 = torch.tensor(file1['sol_data'], dtype = torch.float64)\n",
    "\n",
    "model = torch.load('ELU_lotkaFE_multi1e_2_new2.pt', map_location='cpu')\n",
    "solver = dynamic.numericalIntegration(model, 'RK4')\n",
    "x1 = data1[0].reshape(1, -1)\n",
    "\n",
    "given_x0 = torch.tensor([1, 1], dtype=torch.float64)\n",
    "_, fine_sol_x1, _ = solver.solve(given_x0, tspan[1], tspan, isTraining=False)\n",
    "\n",
    "solver_true = dynamic.numericalIntegration(VL_function, 'RK4')\n",
    "_, true_sol_x1, _ = solver_true.solve(given_x0, tspan[1], tspan, isTraining=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[ 1.0000,  1.0000],\n",
       "        [ 1.0006,  0.9990],\n",
       "        [ 1.0012,  0.9980],\n",
       "        ...,\n",
       "        [-0.8340,  0.0719],\n",
       "        [-0.8341,  0.0728],\n",
       "        [-0.8341,  0.0737]], dtype=torch.float64)"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "true_sol_x1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import dynamic  # make sure this points to where ReLUNet is defined\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "# 1) Define the ground-truth Van der Pol–style function (vectorized, NumPy)\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "def vl_field_numpy(X, Y, nu):\n",
    "    \"\"\"\n",
    "    Given NumPy arrays X, Y of shape (N, N), returns F1, F2 arrays of the same shape,\n",
    "    where the Van der Pol–like dynamics are:\n",
    "        f1 = -1 – X + 8*Y^3\n",
    "        f2 = (1/nu) * (–X + Y – Y^3)\n",
    "    \"\"\"\n",
    "    F1 = -1.0 - X + 8.0 * (Y ** 3)\n",
    "    F2 = (1.0 / nu) * (-X + Y - (Y ** 3))\n",
    "    return F1, F2\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "# 2) Load your trained ReLUNet model\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "# If you originally saved the entire model via torch.save(model, 'lotka.pt'):\n",
    "model = torch.load('ELU_lotkaFE_multi1e_2_new2.pt', map_location='cpu')\n",
    "model.eval()\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "# 3) Define a helper to evaluate the neural net on a meshgrid (matching float64)\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "def net_vector_field(X, Y, model):\n",
    "    \"\"\"\n",
    "    Given two 2D NumPy arrays X, Y of shape (N, N),\n",
    "    returns U, V of shape (N, N) where\n",
    "       [U[i,j], V[i,j]] = model(torch.tensor([X[i,j], Y[i,j]], dtype=torch.float64))\n",
    "    \"\"\"\n",
    "    coords = np.stack([X.ravel(), Y.ravel()], axis=1).astype(np.float64)  # shape (N², 2)\n",
    "    with torch.no_grad():\n",
    "        t_in = torch.from_numpy(coords)       # dtype=torch.float64\n",
    "        t_out = model(t_in)                   # shape (N², 2), dtype=torch.float64\n",
    "        arr = t_out.cpu().numpy()\n",
    "    U = arr[:, 0].reshape(X.shape)\n",
    "    V = arr[:, 1].reshape(X.shape)\n",
    "    return U, V\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "# 4) Build a meshgrid for comparison (coarse enough to see structure clearly)\n",
    "# ─────────────────────────────────────────────────────────────────────────────\n",
    "N  = 8\n",
    "x_vals = np.linspace(-2, 2, N)\n",
    "y_vals = np.linspace(-2, 2, N)\n",
    "X, Y = np.meshgrid(x_vals, y_vals)\n",
    "\n",
    "# Use the same ν value that was used when training the network:\n",
    "nu_value = nu  # ← replace with the ν you actually used during training\n",
    "\n",
    "U_learned, V_learned = net_vector_field(X, Y, model)\n",
    "\n",
    "U_true, V_true = vl_field_numpy(X, Y, nu_value)\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(8, 4))\n",
    "\n",
    "# 7a) Learned field on the left\n",
    "ax = axes[0]\n",
    "ax.quiver(\n",
    "    X, Y, U_learned, V_learned\n",
    ")\n",
    "ax.plot(fine_sol_x1[:, 0].detach().numpy(),fine_sol_x1[:, 1].detach().numpy(), c='green', alpha = 1)\n",
    "ax.set_title('Learned Field')\n",
    "ax.set_ylim(-2, 2)\n",
    "ax.set_xlim(-2, 2)\n",
    "ax.set_aspect('equal')\n",
    "ax.grid(alpha=0.3)\n",
    "plt.subplots_adjust(wspace=.5)\n",
    "# 7b) Ground-truth field on the right\n",
    "ax = axes[1]\n",
    "ax.quiver(\n",
    "    X, Y, U_true, V_true\n",
    ")\n",
    "ax.set_title('Ground Truth Field')\n",
    "\n",
    "\n",
    "ax.plot(true_sol_x1[:, 0].detach().numpy(), true_sol_x1[:, 1].detach().numpy(), c='green', alpha = 1)\n",
    "# (No need to repeat y-label on the second subplot)\n",
    "ax.set_ylim(-2, 2)\n",
    "ax.set_xlim(-2, 2)\n",
    "ax.set_aspect('equal')\n",
    "ax.grid(alpha=0.3)\n",
    "\n",
    "# plt.suptitle(f'Comparison: Learned vs. Ground Truth (ν = {nu_value})', fontsize=14)\n",
    "# plt.tight_layout(rect=[0, 0, 1, 0.95])\n",
    "plt.savefig('ELU_1e_2_vector_field_new2.png', dpi = 300)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

